Fixed-order postselected CHSH reference acquisition for parity-constrained spatial-mode qubits on a commercial cloud photonic processor

We report a fixed-order Clauser-Horne-Shimony-Holt (CHSH) acquisition and reporting protocol for two encoded photonic qubits on Quandela's commercial, cloud-accessible Belenos processor, executed end-to-end by external users through the public cloud interface. Each logical qubit is a two-dimensional spatial-mode subspace in the seven-dimensional zero-sum sector of an eight-mode single-photon register, and a target postselected linear-optical controlled-$Z$ (ideal success probability $1/9$) couples the registers on $16$ of $24$ modes. The primary quantity is the operational CHSH score $S$ on accepted logical coincidences, with each complete four-setting pass as the experimental unit. Eight sequential same-day passes each gave a raw score above $2$; session means were $2.40$ and $2.58$ (sample standard deviations $0.15$ and $0.03$), with excess dispersion $Q/\nu=6.1$ ($\nu=7$). Count-pooled secondary descriptors are $S_{\mathrm{count}}=2.485\pm0.019$ and a fixed-ratio efficiency-reweighted model scenario $S^{\mathrm{rw}}_{\mathrm{count}}=2.380\pm0.021$, whose weakest reweighted pass ($2.040\pm0.062$) overlapped $2$ within $1\sigma$. The reweighting is an archived-metadata model scenario, not a corrected platform score; an ad hoc $\kappa\in[1.2,1.8]$ stress scan (not a calibrated uncertainty band) spans $2.341$-$2.441$. Setting order was fixed, the compiled mapping was not returned, and residual remote-setting marginals remain, so the data support an operational reference acquisition rather than an entanglement-witness or cross-platform benchmarking claim. The parity-check terminology labels the encoding subspace; no syndrome measurement was performed. Count records, job identifiers, circuit-construction code, and analysis are openly archived with content hashes for the submitted targets.

==> anc/README.txt <==
Ancillary materials for:
Fixed-order postselected CHSH reference acquisition for parity-constrained
spatial-mode qubits on a commercial cloud photonic processor

- PhaseB_reproducibility_v6.zip
  Count records, job manifest, analysis/verification scripts, and licenses.
  Also archived at Zenodo: https://doi.org/10.5281/zenodo.21878219


==> anc/reproducibility/LICENSE <==
MIT License

This license covers the SOURCE CODE of the Phase B reproducibility package
(the analysis, verification, circuit-construction, and model scripts, and the
accompanying documentation). The archived experimental DATA records under
data/ are licensed separately under the Creative Commons Attribution 4.0
International license; see LICENSE-DATA.

Copyright (c) 2026 E. Tully, J. Washburn, and M. Simons
(Recognition Physics Institute, Austin, TX, USA)

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/reproducibility/LICENSE-DATA <==
Attribution 4.0 International

=======================================================================

Creative Commons Corporation ("Creative Commons") is not a law firm and
does not provide legal services or legal advice. Distribution of
Creative Commons public licenses does not create a lawyer-client or
other relationship. Creative Commons makes its licenses and related
information available on an "as-is" basis. Creative Commons gives no
warranties regarding its licenses, any material licensed under their
terms and conditions, or any related information. Creative Commons
disclaims all liability for damages resulting from their use to the
fullest extent possible.

Using Creative Commons Public Licenses

Creative Commons public licenses provide a standard set of terms and
conditions that creators and other rights holders may use to share
original works of authorship and other material subject to copyright
and certain other rights specified in the public license below. The
following considerations are for informational purposes only, are not
exhaustive, and do not form part of our licenses.

     Considerations for licensors: Our public licenses are
     intended for use by those authorized to give the public
     permission to use material in ways otherwise restricted by
     copyright and certain other rights. Our licenses are
     irrevocable. Licensors should read and understand the terms
     and conditions of the license they choose before applying it.
     Licensors should also secure all rights necessary before
     applying our licenses so that the public can reuse the
     material as expected. Licensors should clearly mark any
     material not subject to the license. This includes other CC-
     licensed material, or material used under an exception or
     limitation to copyright. More considerations for licensors:
    wiki.creativecommons.org/Considerations_for_licensors

     Considerations for the public: By using one of our public
     licenses, a licensor grants the public permission to use the
     licensed material under specified terms and conditions. If
     the licensor's permission is not necessary for any reason--for
     example, because of any applicable exception or limitation to
     copyright--then that use is not regulated by the license. Our
     licenses grant only permissions under copyright and certain
     other rights that a licensor has authority to grant. Use of
     the licensed material may still be restricted for other
     reasons, including because others have copyright or other
     rights in the material. A licensor may make special requests,
     such as asking that all changes be marked or described.
     Although not required by our licenses, you are encouraged to
     respect those requests where reasonable. More considerations
     for the public:
    wiki.creativecommons.org/Considerations_for_licensees

=======================================================================

Creative Commons Attribution 4.0 International Public License

By exercising the Licensed Rights (defined below), You accept and agree
to be bound by the terms and conditions of this Creative Commons
Attribution 4.0 International Public License ("Public License"). To the
extent this Public License may be interpreted as a contract, You are
granted the Licensed Rights in consideration of Your acceptance of
these terms and conditions, and the Licensor grants You such rights in
consideration of benefits the Licensor receives from making the
Licensed Material available under these terms and conditions.


Section 1 -- Definitions.

  a. Adapted Material means material subject to Copyright and Similar
     Rights that is derived from or based upon the Licensed Material
     and in which the Licensed Material is translated, altered,
     arranged, transformed, or otherwise modified in a manner requiring
     permission under the Copyright and Similar Rights held by the
     Licensor. For purposes of this Public License, where the Licensed
     Material is a musical work, performance, or sound recording,
     Adapted Material is always produced where the Licensed Material is
     synched in timed relation with a moving image.

  b. Adapter's License means the license You apply to Your Copyright
     and Similar Rights in Your contributions to Adapted Material in
     accordance with the terms and conditions of this Public License.

  c. Copyright and Similar Rights means copyright and/or similar rights
     closely related to copyright including, without limitation,
     performance, broadcast, sound recording, and Sui Generis Database
     Rights, without regard to how the rights are labeled or
     categorized. For purposes of this Public License, the rights
     specified in Section 2(b)(1)-(2) are not Copyright and Similar
     Rights.

  d. Effective Technological Measures means those measures that, in the
     absence of proper authority, may not be circumvented under laws
     fulfilling obligations under Article 11 of the WIPO Copyright
     Treaty adopted on December 20, 1996, and/or similar international
     agreements.

  e. Exceptions and Limitations means fair use, fair dealing, and/or
     any other exception or limitation to Copyright and Similar Rights
     that applies to Your use of the Licensed Material.

  f. Licensed Material means the artistic or literary work, database,
     or other material to which the Licensor applied this Public
     License.

  g. Licensed Rights means the rights granted to You subject to the
     terms and conditions of this Public License, which are limited to
     all Copyright and Similar Rights that apply to Your use of the
     Licensed Material and that the Licensor has authority to license.

  h. Licensor means the individual(s) or entity(ies) granting rights
     under this Public License.

  i. Share means to provide material to the public by any means or
     process that requires permission under the Licensed Rights, such
     as reproduction, public display, public performance, distribution,
     dissemination, communication, or importation, and to make material
     available to the public including in ways that members of the
     public may access the material from a place and at a time
     individually chosen by them.

  j. Sui Generis Database Rights means rights other than copyright
     resulting from Directive 96/9/EC of the European Parliament and of
     the Council of 11 March 1996 on the legal protection of databases,
     as amended and/or succeeded, as well as other essentially
     equivalent rights anywhere in the world.

  k. You means the individual or entity exercising the Licensed Rights
     under this Public License. Your has a corresponding meaning.


Section 2 -- Scope.

  a. License grant.

       1. Subject to the terms and conditions of this Public License,
          the Licensor hereby grants You a worldwide, royalty-free,
          non-sublicensable, non-exclusive, irrevocable license to
          exercise the Licensed Rights in the Licensed Material to:

            a. reproduce and Share the Licensed Material, in whole or
               in part; and

            b. produce, reproduce, and Share Adapted Material.

       2. Exceptions and Limitations. For the avoidance of doubt, where
          Exceptions and Limitations apply to Your use, this Public
          License does not apply, and You do not need to comply with
          its terms and conditions.

       3. Term. The term of this Public License is specified in Section
          6(a).

       4. Media and formats; technical modifications allowed. The
          Licensor authorizes You to exercise the Licensed Rights in
          all media and formats whether now known or hereafter created,
          and to make technical modifications necessary to do so. The
          Licensor waives and/or agrees not to assert any right or
          authority to forbid You from making technical modifications
          necessary to exercise the Licensed Rights, including
          technical modifications necessary to circumvent Effective
          Technological Measures. For purposes of this Public License,
          simply making modifications authorized by this Section 2(a)
          (4) never produces Adapted Material.

       5. Downstream recipients.

            a. Offer from the Licensor -- Licensed Material. Every
               recipient of the Licensed Material automatically
               receives an offer from the Licensor to exercise the
               Licensed Rights under the terms and conditions of this
               Public License.

            b. No downstream restrictions. You may not offer or impose
               any additional or different terms or conditions on, or
               apply any Effective Technological Measures to, the
               Licensed Material if doing so restricts exercise of the
               Licensed Rights by any recipient of the Licensed
               Material.

       6. No endorsement. Nothing in this Public License constitutes or
          may be construed as permission to assert or imply that You
          are, or that Your use of the Licensed Material is, connected
          with, or sponsored, endorsed, or granted official status by,
          the Licensor or others designated to receive attribution as
          provided in Section 3(a)(1)(A)(i).

  b. Other rights.

       1. Moral rights, such as the right of integrity, are not
          licensed under this Public License, nor are publicity,
          privacy, and/or other similar personality rights; however, to
          the extent possible, the Licensor waives and/or agrees not to
          assert any such rights held by the Licensor to the limited
          extent necessary to allow You to exercise the Licensed
          Rights, but not otherwise.

       2. Patent and trademark rights are not licensed under this
          Public License.

       3. To the extent possible, the Licensor waives any right to
          collect royalties from You for the exercise of the Licensed
          Rights, whether directly or through a collecting society
          under any voluntary or waivable statutory or compulsory
          licensing scheme. In all other cases the Licensor expressly
          reserves any right to collect such royalties.


Section 3 -- License Conditions.

Your exercise of the Licensed Rights is expressly made subject to the
following conditions.

  a. Attribution.

       1. If You Share the Licensed Material (including in modified
          form), You must:

            a. retain the following if it is supplied by the Licensor
               with the Licensed Material:

                 i. identification of the creator(s) of the Licensed
                    Material and any others designated to receive
                    attribution, in any reasonable manner requested by
                    the Licensor (including by pseudonym if
                    designated);

                ii. a copyright notice;

               iii. a notice that refers to this Public License;

                iv. a notice that refers to the disclaimer of
                    warranties;

                 v. a URI or hyperlink to the Licensed Material to the
                    extent reasonably practicable;

            b. indicate if You modified the Licensed Material and
               retain an indication of any previous modifications; and

            c. indicate the Licensed Material is licensed under this
               Public License, and include the text of, or the URI or
               hyperlink to, this Public License.

       2. You may satisfy the conditions in Section 3(a)(1) in any
          reasonable manner based on the medium, means, and context in
          which You Share the Licensed Material. For example, it may be
          reasonable to satisfy the conditions by providing a URI or
          hyperlink to a resource that includes the required
          information.

       3. If requested by the Licensor, You must remove any of the
          information required by Section 3(a)(1)(A) to the extent
          reasonably practicable.

       4. If You Share Adapted Material You produce, the Adapter's
          License You apply must not prevent recipients of the Adapted
          Material from complying with this Public License.


Section 4 -- Sui Generis Database Rights.

Where the Licensed Rights include Sui Generis Database Rights that
apply to Your use of the Licensed Material:

  a. for the avoidance of doubt, Section 2(a)(1) grants You the right
     to extract, reuse, reproduce, and Share all or a substantial
     portion of the contents of the database;

  b. if You include all or a substantial portion of the database
     contents in a database in which You have Sui Generis Database
     Rights, then the database in which You have Sui Generis Database
     Rights (but not its individual contents) is Adapted Material; and

  c. You must comply with the conditions in Section 3(a) if You Share
     all or a substantial portion of the contents of the database.

For the avoidance of doubt, this Section 4 supplements and does not
replace Your obligations under this Public License where the Licensed
Rights include other Copyright and Similar Rights.


Section 5 -- Disclaimer of Warranties and Limitation of Liability.

  a. UNLESS OTHERWISE SEPARATELY UNDERTAKEN BY THE LICENSOR, TO THE
     EXTENT POSSIBLE, THE LICENSOR OFFERS THE LICENSED MATERIAL AS-IS
     AND AS-AVAILABLE, AND MAKES NO REPRESENTATIONS OR WARRANTIES OF
     ANY KIND CONCERNING THE LICENSED MATERIAL, WHETHER EXPRESS,
     IMPLIED, STATUTORY, OR OTHER. THIS INCLUDES, WITHOUT LIMITATION,
     WARRANTIES OF TITLE, MERCHANTABILITY, FITNESS FOR A PARTICULAR
     PURPOSE, NON-INFRINGEMENT, ABSENCE OF LATENT OR OTHER DEFECTS,
     ACCURACY, OR THE PRESENCE OR ABSENCE OF ERRORS, WHETHER OR NOT
     KNOWN OR DISCOVERABLE. WHERE DISCLAIMERS OF WARRANTIES ARE NOT
     ALLOWED IN FULL OR IN PART, THIS DISCLAIMER MAY NOT APPLY TO YOU.

  b. TO THE EXTENT POSSIBLE, IN NO EVENT WILL THE LICENSOR BE LIABLE
     TO YOU ON ANY LEGAL THEORY (INCLUDING, WITHOUT LIMITATION,
     NEGLIGENCE) OR OTHERWISE FOR ANY DIRECT, SPECIAL, INDIRECT,
     INCIDENTAL, CONSEQUENTIAL, PUNITIVE, EXEMPLARY, OR OTHER LOSSES,
     COSTS, EXPENSES, OR DAMAGES ARISING OUT OF THIS PUBLIC LICENSE OR
     USE OF THE LICENSED MATERIAL, EVEN IF THE LICENSOR HAS BEEN
     ADVISED OF THE POSSIBILITY OF SUCH LOSSES, COSTS, EXPENSES, OR
     DAMAGES. WHERE A LIMITATION OF LIABILITY IS NOT ALLOWED IN FULL OR
     IN PART, THIS LIMITATION MAY NOT APPLY TO YOU.

  c. The disclaimer of warranties and limitation of liability provided
     above shall be interpreted in a manner that, to the extent
     possible, most closely approximates an absolute disclaimer and
     waiver of all liability.


Section 6 -- Term and Termination.

  a. This Public License applies for the term of the Copyright and
     Similar Rights licensed here. However, if You fail to comply with
     this Public License, then Your rights under this Public License
     terminate automatically.

  b. Where Your right to use the Licensed Material has terminated under
     Section 6(a), it reinstates:

       1. automatically as of the date the violation is cured, provided
          it is cured within 30 days of Your discovery of the
          violation; or

       2. upon express reinstatement by the Licensor.

     For the avoidance of doubt, this Section 6(b) does not affect any
     right the Licensor may have to seek remedies for Your violations
     of this Public License.

  c. For the avoidance of doubt, the Licensor may also offer the
     Licensed Material under separate terms or conditions or stop
     distributing the Licensed Material at any time; however, doing so
     will not terminate this Public License.

  d. Sections 1, 5, 6, 7, and 8 survive termination of this Public
     License.


Section 7 -- Other Terms and Conditions.

  a. The Licensor shall not be bound by any additional or different
     terms or conditions communicated by You unless expressly agreed.

  b. Any arrangements, understandings, or agreements regarding the
     Licensed Material not stated herein are separate from and
     independent of the terms and conditions of this Public License.


Section 8 -- Interpretation.

  a. For the avoidance of doubt, this Public License does not, and
     shall not be interpreted to, reduce, limit, restrict, or impose
     conditions on any use of the Licensed Material that could lawfully
     be made without permission under this Public License.

  b. To the extent possible, if any provision of this Public License is
     deemed unenforceable, it shall be automatically reformed to the
     minimum extent necessary to make it enforceable. If the provision
     cannot be reformed, it shall be severed from this Public License
     without affecting the enforceability of the remaining terms and
     conditions.

  c. No term or condition of this Public License will be waived and no
     failure to comply consented to unless expressly agreed to by the
     Licensor.

  d. Nothing in this Public License constitutes or may be interpreted
     as a limitation upon, or waiver of, any privileges and immunities
     that apply to the Licensor or You, including from the legal
     processes of any jurisdiction or authority.


=======================================================================

Creative Commons is not a party to its public
licenses. Notwithstanding, Creative Commons may elect to apply one of
its public licenses to material it publishes and in those instances
will be considered the “Licensor.” The text of the Creative Commons
public licenses is dedicated to the public domain under the CC0 Public
Domain Dedication. Except for the limited purpose of indicating that
material is shared under a Creative Commons public license or as
otherwise permitted by the Creative Commons policies published at
creativecommons.org/policies, Creative Commons does not authorize the
use of the trademark "Creative Commons" or any other trademark or logo
of Creative Commons without its prior written consent including,
without limitation, in connection with any unauthorized modifications
to any of its public licenses or any other arrangements,
understandings, or agreements concerning use of licensed material. For
the avoidance of doubt, this paragraph does not form part of the
public licenses.

Creative Commons may be contacted at creativecommons.org.



==> anc/reproducibility/README.md <==
# Phase B reproducibility package

Supplemental material for *"Fixed-order postselected CHSH reference
acquisition for parity-constrained spatial-mode qubits on a commercial
cloud photonic processor"* (Tully, Washburn, Simons, 2026).

Every number in the manuscript can be recomputed from the archived
records in this package without live cloud access.  Results are framed
as a fixed-order CHSH-score reference acquisition under
submitted-target factorization with unaudited server-side
compilation and a fair-sampling assumption.

## Contents

```
requirements.txt                     Pinned software environment
                                     (numpy, perceval-quandela).
LICENSE                              MIT license (source code).
LICENSE-DATA                         CC BY 4.0 license (archived data
                                     records under data/).
SHA256SUMS.txt                       SHA-256 checksums for package files.
data/raw/
  e8_chsh_rerun2_records.json        CHSH acquisition session 1
                                     (2026-07-04, HOM 92.0 -> 90.3):
                                     16 CHSH jobs (4 passes x 4 settings)
                                     + 2 photon-recycling A/B jobs.
                                     Full click-pattern counts, job IDs,
                                     platform calibration at session start,
                                     HOM at each pass.
  e8_chsh_repl_records.json          CHSH acquisition session 2
                                     (2026-07-04, after platform
                                     recalibration, HOM 91.5): 16 CHSH
                                     jobs, same protocol, A/B arm skipped.
  gate_characterization_records.json Gate-characterization session:
                                     CZ truth table, phase checks, the
                                     ZZ/XX witness, and CHSH (25 jobs).
                                     The CZ diagnostic table uses the truth-table and
                                     phase-check configs.
manifest/
  job_manifest.csv                   Every cloud job ID mapped to the
                                     manuscript table/figure it supports.
scripts/
  logical_2block_chsh_belenos.py     Circuit construction (encoding, CZ,
                                     readout), postselection (classify/
                                     tally), and correlator analysis.
                                     Also runs a local simulation of all
                                     configs (no cloud access needed).
  e8_chsh_rerun2.py                  Hardware submission driver used for
                                     the CHSH acquisition session (HOM-
                                     gated, 4 fast passes, recycling
                                     disabled, A/B arm).
  verify_package.py                  Recomputes Table IV (CZ diagnostics)
                                     and Table V (CHSH passes), the
                                     count-pooled S descriptor, pooled
                                     correlators, and the A/B comparison
                                     directly from data/raw, and checks
                                     them against the manuscript values.
                                     Also invokes tier1_stats.py (without
                                     exploratory entanglement conversions).
  tier1_stats.py                     Robustness statistics: pass-to-pass
                                     homogeneity (Q/nu dispersion
                                     diagnostic); the count-
                                     pooled descriptor S_count and the
                                     pass-level random-effects sensitivity
                                     estimator S_pass (Hartung-Knapp SE);
                                     systematics-budget inputs and the
                                     exploratory ZZ/XX witness; and the
                                     readout-imbalance reweighted
                                     descriptor S^rw (session-specific
                                     start-of-session kappa primary;
                                     single-kappa scan retained).
                                     Optional, not used in the manuscript:
                                     python3 tier1_stats.py --exploratory-entanglement
                                     prints concurrence, E_F, and
                                     self-testing singlet-fidelity bounds.
  revision_stats.py                  Revision statistics: session-specific
                                     efficiency reweighting (primary),
                                     single-kappa scan, kappa_eff
                                     (zeroing the b1 remote-setting
                                     marginal), marginal diagnostics,
                                     acquisition-position summaries
                                     (descriptive only; setting and
                                     position are confounded), and
                                     random-effects analysis.
  distinguishability_model.py        Two-component effective-contrast
                                     model: S(v) curve and fit of v to
                                     the archived CHSH data.
  verify_targets.py                  Verification entry point. Checks the
                                     SHA-256 hashes of the four submitted
                                     16x16 CHSH targets against the
                                     published values, the 16x16 unitarity
                                     residuals and the postselected logical
                                     4x4 transfer against (1/3)diag(1,1,1,
                                     -1), regeneration of S_count and
                                     S^rw_count from the archived counts,
                                     the model-versus-data accepted logical
                                     fractions, and that no numerical table
                                     is imported from the companion
                                     single-block study. Exits non-zero on
                                     any mismatch.
```

## One-command verification

From a fresh checkout of this package (no cloud access required):

```bash
python3.11 -m venv .venv && source .venv/bin/activate
pip install -r requirements.txt
cd scripts && python3 verify_targets.py \
  && python3 verify_package.py && python3 revision_stats.py
```

`verify_targets.py` is the single pass/fail gate: it returns exit code 0
only if the target hashes, ideal-target algebra, headline scores, and
companion-isolation assertions all match the manuscript. Run it first.

`verify_package.py` regenerates and checks Table IV (CZ diagnostics) and
Table V (CHSH passes), the
count-pooled correlators, the Tier-1 statistics underlying CHSH pass table /
Fig.~2 combined markers, and the readout-imbalance sensitivity-table central
values.  It does not compute CHSH-to-entanglement conversions.  `revision_stats.py` additionally recomputes the session-
specific reweighted per-pass series, the $\kappa_\eta$ scan,
$\kappa_{\mathrm{eff}}$, the marginal diagnostics, acquisition-order
summaries, and the random-effects intervals.  File integrity:

```bash
shasum -a 256 -c SHA256SUMS.txt
```

## Quick start (individual scripts)

```bash
python3.11 -m venv .venv && source .venv/bin/activate
pip install -r requirements.txt

cd scripts
python3 verify_targets.py            # target hashes, 4x4 residual, headline S
python3 verify_package.py            # recompute + check tables + Tier-1
python3 tier1_stats.py               # excess dispersion, systematics, S^rw
python3 revision_stats.py            # session-specific S^rw, marginals, REML
python3 distinguishability_model.py  # S(v) model of Sec. Systematics
python3 logical_2block_chsh_belenos.py   # ideal local simulation (unitarity)
```

The environment is pinned in `requirements.txt` (tested with CPython
3.11.10, `numpy` 2.4.4, `perceval-quandela` 1.2.4).  The advertised
verification path requires **both** pinned dependencies: scripts import
`logical_2block_chsh_belenos.py`, which imports `perceval`
unconditionally for photonic `BasicState` bookkeeping.  Verification
itself performs no network calls.  NumPy alone is not sufficient.

## Headline numbers (as verified by verify_package.py / revision_stats.py)

- Combined CHSH: count-pooled DESCRIPTOR S_count = 2.485 +/- 0.019
  (shot noise) over 26,833 postselected coincidences. This is a
  descriptive summary, not a population-level significance. The eight
  passes show excess dispersion relative to their conditional shot-noise
  errors (Q/nu = 6.1, nu = 7), so the pass is taken as the
  experimental unit and a pass-level random-effects SENSITIVITY estimator
  is reported: S_pass = 2.489, Hartung-Knapp SE 0.048, two-sided 95% CI
  [2.374, 2.603] (t_7), one-sided 95% lower endpoint 2.397. These are
  sensitivity analyses, NOT frequentist tests; because the passes are
  sequential on shared hardware and not asserted independent, NO
  Gaussian-equivalent "sigma" is headlined.  All quoted Cochran Q and
  Q/nu values are computed from the RAW pass estimates (not the
  reweighted ones).  DerSimonian-Laird, REML, and Hartung-Knapp are
  implemented directly in revision_stats.py; no external meta-analysis
  package is used.
- Pass-level lead quantities (the primary analysis treats each complete
  four-setting pass as the experimental unit): the
  per-pass raw scores have session means 2.400 (sample SD 0.150) and
  2.575 (sample SD 0.032).
- All eight passes gave a raw postselected score above 2, the weakest by
  3.5 conditional shot-noise standard deviations -- subject to the
  structural and fair-sampling assumptions below.
- Session 1 (HOM 92.0 -> 90.3): count-pooled 2.397 +/- 0.028; passes
  2.202(57), 2.371(56), 2.541(53), 2.485(54); excess dispersion
  (Q/nu = 7.2).
- Session 2 (after recalibration, HOM 91.5): count-pooled
  2.575 +/- 0.027; passes 2.618(53), 2.551(53), 2.552(54), 2.579(53);
  no detectable excess dispersion (Q/nu = 0.36).
- Readout imbalance (PRIMARY fair-sampling sensitivity): session-specific
  start-of-session block-A ratios kappa_A,1 = 1.524 and kappa_A,2 = 1.587
  (block-B ratios 0.994 and 0.968). Session-specific reweighting gives
  S^rw_count = 2.380 +/- 0.021 (delta method) and pass-level
  S^rw_pass = 2.383, Hartung-Knapp SE 0.060, one-sided lower endpoint
  2.27. Per-pass reweighted values span 2.040--2.531. Under a single
  fixed kappa, S^rw reaches 2 only at the implausible kappa ~ 12
  (kappa -> infinity limit 1.89).
  The +/- 0.021 is conditional shot noise only; the archived ratios carry
  no platform uncertainty and were not re-measured within a session, so
  the manuscript also reports a kappa MODEL BAND of 2.356--2.406
  (+/- 0.024), spanning the marginal-consistent ratio kappa_eff = 1.395
  (S^rw = 2.404) and a +10% relative excursion above the archived ratios
  (S^rw = 2.356); a wider ad hoc stress scan over equal-session
  kappa in [1.2, 1.8] spans 2.341--2.441. Applying the ratios to both
  blocks gives
  S^rw_AB = 2.376 +/- 0.021.
- Submitted-target verification (verify_targets.py): the four 16x16 CHSH
  targets have SHA-256 prefixes aa2f0f0b98ed81ca, 825367db121109f3,
  c2f86e41d38ff99d, 60a9e73c607f8302 under the documented 12-decimal
  canonical serialization; 16x16 unitarity residuals are
  <= 7.8e-16; the postselected logical 4x4 transfer matches
  (1/3)diag(1,1,1,-1) to 1.7e-16; and the postselection-predicate
  digest (complete classify source plus PORT_A/PORT_B) has prefix
  6bae83187a6bba37. These concern the SUBMITTED targets
  only -- the server-side compiled mapping is never returned and cannot
  be verified.
- Accepted logical fraction, model versus data: from the archived targets
  the ideal coincidence-basis success is exactly 1/9 for all four
  settings, and the accepted fraction among two-distinct-click patterns
  is predicted to be 0.154 at (a0,b0) and (a1,b0) and 0.133 at (a0,b1)
  and (a1,b1) at v = 1 (0.161 / 0.141 at the fitted v = 0.94). The
  measured fractions 0.147, 0.175, 0.169, 0.179 do NOT follow that
  pattern, so the submitted targets do not explain the observed setting
  dependence of acceptance.
- Marginal diagnostics (do NOT establish the common-state / local-
  analyzer assumption): remote-setting differences dP(B=0) = +0.100
  +/- 0.008 at b1 (session-specific reweighted: -0.033 +/- 0.009) and
  dP(A=0) = +0.037 +/- 0.008 at a1 (essentially unchanged by
  reweighting) show residual few-percent setting dependence.
- Acquisition order: within every pass the four settings were acquired in
  the SAME fixed order, so setting and acquisition position are perfectly
  confounded. The per-position summaries in revision_stats.py are
  descriptive only and are NOT temporal trend tests.
- Random effects (eight raw passes): DerSimonian-Laird tau^2 = 0.0148,
  REML tau^2 = 0.0155, pooled 2.489, Hartung-Knapp SE 0.048, 95% CI
  [2.374, 2.603]. Reported as sensitivity analyses only.
- Systematics: at <= 52/s and a 4.94 MHz clock, the dark-count
  probability is at most ~1.1e-5 per detector per clock cycle. Purely
  two-dark coincidences across the four cross-block logical-port pairs
  are of order ~4e-10 per cycle, negligible relative to the nominal
  (0.05)^2/9 ~ 2.8e-4 accepted-coincidence scale. Mixed one-real +
  one-dark events are not separately bounded. Residual multiphoton
  contamination is a labeled order-of-magnitude plausibility estimate
  at the percent level, NOT a bound: it would require a Fock/threshold
  simulation through the archived target unitaries.
- Exploratory two-setting witness (long-window gate session; not a
  headline result): <ZZ> = +0.58, <XX> = +0.64, sum 1.22 +/- 0.01 > 1.
- CZ truth table: P(correct) 0.929--0.981; phase checks 0.959 / 0.803.
- Photon-recycling A/B (setting a0b0): E = +0.674 (on) vs +0.619 (off).

## Provenance

All jobs were submitted to `qpu:belenos` through the public Perceval
cloud interface as standard external-user jobs under Quandela's
Explorer offer.  No dedicated hardware access or technical support was
provided.


==> anc/reproducibility/SHA256SUMS.txt <==
83b63df5c335e27364b85ff7e6acd63274f3635d921ef03010ffbf4d42740038  LICENSE
9ba9550ad48438d0836ddab3da480b3b69ffa0aac7b7878b5a0039e7ab429411  LICENSE-DATA
ad53b6acb97a7ac647515e1af7fcb70bdbaff6e6853fb9d26b4aa181cfda3b7e  README.md
a07504b7430adc86d522c95bf81f93ed46a07e7db7d43124e7cf0f7af4038766  data/raw/e8_chsh_repl_records.json
16cb01d51b21f8c568582870a45b7ce2c61b3f521967152288b66786c95f9719  data/raw/e8_chsh_rerun2_records.json
96da402dbb734ed6dbf4be287a0494d4f665ec839955f93a11522722904d4c9b  data/raw/gate_characterization_records.json
61ef17f89316566333bdda2368aacb36b6a50f851eb8e43df0d983a29c95f63f  manifest/job_manifest.csv
e648ec056ab8e63b109ef40f45e62eb33c38ab0cd9c44c1aaf552129824a6ce1  requirements.txt
48e6be68cd89ccf5adf29ae289b25b8ace9e1f06e6ee9f9f5d04a7b38dc902d1  scripts/distinguishability_model.py
b3739911fa1b13eae40771655eb17c28675c242029825504f51730b07083b02a  scripts/e8_chsh_rerun2.py
6f780052ab19760194a83efcbdd55ea02b01719c3a3570fca340ba55ad6ff216  scripts/logical_2block_chsh_belenos.py
359a211b6696b0b1c003ae264687bf1677e2352dfb4eb07c5a6286d56845d561  scripts/revision_stats.py
312592bfce6f7904876b963f9da8d1f38c67e9c4faa302135c177859aefba822  scripts/tier1_stats.py
4317c75685ab2fe64388e9328e2a6d3ceb781c27cef2d9a36e7286f646de9a92  scripts/verify_package.py
ffc0d1d46ffac63d156d14b4f5e3e17570a4b07a59d5ed1d655d33964d3ea958  scripts/verify_targets.py


==> anc/reproducibility/data/raw/e8_chsh_repl_records.json <==
{
 "platform": "qpu:belenos",
 "n_samples_per_job": 5000,
 "design": "4 fast passes x 4 CHSH settings, recycling OFF; A/B recycling arm",
 "started": "2026-07-04T16:53:47-0500",
 "platform_perfs_start": {
  "Clock (MHz)": 4.94,
  "Dark counts (detection/s)": [
   30.3,
   18.5,
   3.7,
   25.6,
   16.0,
   14.2,
   2.0,
   0.0,
   47.1,
   2.5,
   0.1,
   0.3,
   18.3,
   30.3,
   16.3,
   22.2,
   0.0,
   0.0,
   0.1,
   0.1,
   0.1,
   0.0,
   0.0,
   0.0
  ],
  "HOM (%)": 91.5,
  "Transmission per mode (%)": {
   "t_in": [
    6.14,
    0.0,
    5.36,
    0.0,
    4.5,
    0.0,
    5.93,
    0.0,
    3.4,
    5.45,
    0.0,
    0.0,
    4.6,
    5.57,
    0.0,
    0.0,
    4.16,
    0.0,
    3.97,
    0.0,
    4.5,
    0.0,
    3.4,
    0.0
   ],
   "t_out": [
    104.98,
    99.16,
    66.15,
    83.38,
    115.16,
    36.7,
    76.91,
    72.8,
    117.82,
    58.46,
    121.68,
    105.8,
    39.92,
    66.25,
    87.27,
    72.72,
    113.85,
    131.43,
    126.34,
    128.26,
    66.4,
    126.03,
    119.27,
    100.84
   ]
  },
  "Transmittance (%)": 4.9,
  "g2 (%)": 1.1
 },
 "jobs": [
  {
   "config": "CHSH_a0b0",
   "pass": 0,
   "recycling": false,
   "job_id": "7163d42a-9158-4ed1-9ed1-21010c1f5944",
   "t_s": 686.8,
   "hom_at_pass": 91.5,
   "counts": {
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0)": 3,
    "(0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0)": 1,
    "(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 2,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 85,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0)": 29,
    "(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 188,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 35,
    "(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 74,
    "(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 7,
    "(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 6,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 6,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 11,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 180,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 227,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0)": 168,
    "(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 214,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0)": 16,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 23,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 562,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 6,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 467,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 420,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 19,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 80,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 138,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 109,
    "(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 118,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 53,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 11,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0)": 6,
    "(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 165,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 38,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0)": 4,
    "(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 8,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 1242,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 10,
    "(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 6,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 82,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 11,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 6,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 18,
    "(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 20,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 70,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0)": 1
   }
  },
  {
   "config": "CHSH_a0b1",
   "pass": 0,
   "recycling": false,
   "job_id": "ddd81acb-eb56-4d23-8761-389cc6dbed0a",
   "t_s": 737.9,
   "hom_at_pass": 91.5,
   "counts": {
    "(2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 7,
    "(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 30,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 3,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 3,
    "(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 7,
    "(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 6,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 38,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0)": 4,
    "(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 290,
    "(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 7,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 36,
    "(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 464,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 857,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0)": 7,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 105,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 29,
    "(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 92,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0)": 251,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 73,
    "(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 62,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 82,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 24,
    "(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0)": 21,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 273,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 149,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 161,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 116,
    "(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 13,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 36,
    "(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 34,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 170,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 71,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 3,
    "(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 9,
    "(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 17,
    "(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 147,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 415,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 406,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 12,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 68,
    "(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 114,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 134,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 94,
    "(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 1
   }
  },
  {
   "config": "CHSH_a1b0",
   "pass": 0,
   "recycling": false,
   "job_id": "cb2f53bf-0b7f-48cd-a603-4ca537dd8c55",
   "t_s": 812.1,
   "hom_at_pass": 91.5,
   "counts": {
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 2,
    "(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 7,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 213,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0)": 3,
    "(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0)": 4,
    "(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 5,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0)": 166,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 327,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 193,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 1043,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 291,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 55,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 7,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 352,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 54,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 6,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 11,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 2,
    "(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 197,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 468,
    "(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 114,
    "(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 210,
    "(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 312,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 6,
    "(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 5,
    "(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 73,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 109,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 112,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 28,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0)": 8,
    "(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 125,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0)": 32,
    "(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0)": 32,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 32,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 21,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 96,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 118,
    "(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 7,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 39,
    "(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 61
   }
  },
  {
   "config": "CHSH_a1b1",
   "pass": 0,
   "recycling": false,
   "job_id": "786e3d5e-6805-47f2-a848-8ffaccc7aeeb",
   "t_s": 852.5,
   "hom_at_pass": 91.5,
   "counts": {
    "(0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 4,
    "(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 11,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 3,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 7,
    "(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 15,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0)": 3,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 10,
    "(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 20,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0)": 10,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 399,
    "(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 53,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 199,
    "(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 15,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 2,
    "(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 51,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 49,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0)": 223,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 292,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 107,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 9,
    "(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 42,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 10,
    "(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 35,
    "(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 56,
    "(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 115,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 313,
    "(0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 42,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 96,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0)": 37,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 329,
    "(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 127,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 131,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 11,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 10,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 227,
    "(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0)": 14,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 55,
    "(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 72,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 41,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 24,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 149,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 970,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 246,
    "(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 6,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 27,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0)": 4,
    "(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 10,
    "(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 8,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 127,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 139,
    "(1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 1
   }
  },
  {
   "config": "CHSH_a0b0",
   "pass": 1,
   "recycling": false,
   "job_id": "e1f03673-81cb-4d56-8006-4b7f90a5e688",
   "t_s": 896.2,
   "hom_at_pass": 91.5,
   "counts": {
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 2,
    "(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 18,
    "(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 11,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 2,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 32,
    "(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 73,
    "(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 208,
    "(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0)": 24,
    "(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 8,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 196,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 78,
    "(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 8,
    "(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 9,
    "(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 200,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0)": 7,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 126,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 424,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 431,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 18,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 86,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 13,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 68,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 23,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 600,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0)": 7,
    "(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 115,
    "(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 19,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0)": 194,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 166,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 227,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 29,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 100,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 23,
    "(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 57,
    "(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 19,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 5,
    "(1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 92,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 1218,
    "(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 3
   }
  },
  {
   "config": "CHSH_a0b1",
   "pass": 1,
   "recycling": false,
   "job_id": "f53ec2f1-4ca0-40c2-97be-a2ce5e05ff41",
   "t_s": 947.6,
   "hom_at_pass": 91.5,
   "counts": {
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 10,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 135,
    "(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 6,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 16,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 2,
    "(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 8,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 103,
    "(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 2,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 298,
    "(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 381,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 144,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0)": 22,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 304,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 187,
    "(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 68,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 95,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 34,
    "(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 17,
    "(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 167,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 804,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 480,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 50,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 153,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 4,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 80,
    "(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 18,
    "(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0)": 1,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 15,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 9,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0)": 3,
    "(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 35,
    "(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 104,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0)": 7,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 99,
    "(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 21,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 35,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 27,
    "(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 108,
    "(0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 30,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 76,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 6,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 136,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0)": 216,
    "(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 6,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 3,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 427
   }
  },
  {
   "config": "CHSH_a1b0",
   "pass": 1,
   "recycling": false,
   "job_id": "b1a2eaf8-6259-4919-a1f7-5383e18232ec",
   "t_s": 1021.6,
   "hom_at_pass": 91.5,
   "counts": {
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 6,
    "(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 21,
    "(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 90,
    "(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 12,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 10,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 366,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 56,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 2,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 3,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 436,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 2,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 178,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0)": 143,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 329,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 207,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 1044,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0)": 37,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 48,
    "(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 58,
    "(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0)": 2,
    "(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 314,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0)": 27,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 102,
    "(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0)": 6,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 97,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0)": 12,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 31,
    "(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 128,
    "(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 2,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 257,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0)": 1,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 7,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 62,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 220,
    "(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0)": 7,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 85,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 37,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 109,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 111,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 234,
    "(2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 25,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2
   }
  },
  {
   "config": "CHSH_a1b1",
   "pass": 1,
   "recycling": false,
   "job_id": "c0707b8b-46d3-49cc-acd2-5f122df851b1",
   "t_s": 1061.8,
   "hom_at_pass": 91.5,
   "counts": {
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 3,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 9,
    "(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 18,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 21,
    "(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0)": 4,
    "(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 10,
    "(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 10,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0)": 7,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 198,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 14,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 14,
    "(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 48,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0)": 4,
    "(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 45,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 388,
    "(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 12,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0)": 268,
    "(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 27,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 11,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0)": 38,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 337,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 81,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 267,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 55,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0)": 1,
    "(0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 43,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 62,
    "(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 70,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 2,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 109,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 136,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 13,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 25,
    "(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 118,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 45,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 199,
    "(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 300,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0)": 5,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 137,
    "(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 9,
    "(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 68,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0)": 2,
    "(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 10,
    "(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 131,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 124,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 988,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 246,
    "(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 6,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 11,
    "(0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 148,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 53,
    "(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1
   }
  },
  {
   "config": "CHSH_a0b0",
   "pass": 2,
   "recycling": false,
   "job_id": "86c2a4b4-143c-450d-802a-ce646d485023",
   "t_s": 1115.9,
   "hom_at_pass": 91.5,
   "counts": {
    "(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0)": 1,
    "(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 6,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 13,
    "(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 17,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 6,
    "(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 19,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 627,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 193,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 7,
    "(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 202,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 14,
    "(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 180,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0)": 6,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 147,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 1251,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0)": 169,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 205,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 153,
    "(0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 8,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 82,
    "(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 106,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0)": 2,
    "(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 51,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 82,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 11,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 94,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 2,
    "(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 9,
    "(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 8,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 88,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 125,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 406,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 419,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 11,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 38,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 21,
    "(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 25,
    "(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 34,
    "(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 66,
    "(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0)": 9,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0)": 27
   }
  },
  {
   "config": "CHSH_a0b1",
   "pass": 2,
   "recycling": false,
   "job_id": "5f770315-c866-4ba0-9690-93889a4e98dc",
   "t_s": 1167.9,
   "hom_at_pass": 91.5,
   "counts": {
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 7,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0)": 3,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 2,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 4,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 123,
    "(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 6,
    "(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 6,
    "(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 12,
    "(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 18,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 46,
    "(0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 290,
    "(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 10,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 20,
    "(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 8,
    "(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0)": 218,
    "(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 38,
    "(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 22,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 38,
    "(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 57,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 73,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 32,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 134,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0)": 23,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 277,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 179,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 124,
    "(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 103,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 24,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 120,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 172,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 2,
    "(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 70,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 358,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 423,
    "(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 109,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 188,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 30,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 32,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 3,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 75,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 828,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 521,
    "(0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0)": 1,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 4,
    "(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 23,
    "(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 102
   }
  },
  {
   "config": "CHSH_a1b0",
   "pass": 2,
   "recycling": false,
   "job_id": "0c7d3436-f052-45d1-9c47-d75104b06097",
   "t_s": 1241.9,
   "hom_at_pass": 91.5,
   "counts": {
    "(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 5,
    "(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 6,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 32,
    "(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 80,
    "(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 6,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 295,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 2,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 311,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0)": 162,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 173,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 1129,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 221,
    "(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 189,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 2,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 103,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 26,
    "(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0)": 4,
    "(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 137,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 26,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 93,
    "(1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 7,
    "(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 2,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 281,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0)": 1,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 212,
    "(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0)": 7,
    "(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 115,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 51,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 108,
    "(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 55,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 45,
    "(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 6,
    "(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 72,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 7,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 24,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 444,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 64,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 8,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 370,
    "(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0)": 40,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0)": 18,
    "(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 1
   }
  },
  {
   "config": "CHSH_a1b1",
   "pass": 2,
   "recycling": false,
   "job_id": "8231c23e-06cf-47da-9414-6af7d9772790",
   "t_s": 1282.0,
   "hom_at_pass": 91.5,
   "counts": {
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 18,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 12,
    "(0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 30,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0)": 4,
    "(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 9,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 54,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 7,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 9,
    "(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 16,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 6,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 76,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0)": 4,
    "(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 77,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 8,
    "(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 44,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0)": 233,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0)": 1,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 149,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 12,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0)": 3,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 11,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 295,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0)": 34,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 328,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 81,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 52,
    "(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 6,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 138,
    "(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 6,
    "(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 21,
    "(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 61,
    "(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0)": 16,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 197,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 919,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 265,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0)": 9,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 377,
    "(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 56,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 2,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 310,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 212,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 68,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 29,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0)": 3,
    "(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 128,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 43,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 22,
    "(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 11,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 125,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0)": 1,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 99,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 119,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0)": 2,
    "(0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 140
   }
  },
  {
   "config": "CHSH_a0b0",
   "pass": 3,
   "recycling": false,
   "job_id": "e43c20cd-6bd6-4018-98e2-b7c63065b80f",
   "t_s": 1324.8,
   "hom_at_pass": 91.5,
   "counts": {
    "(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 3,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 8,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 20,
    "(0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 20,
    "(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 11,
    "(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 7,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 23,
    "(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 2,
    "(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 9,
    "(0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0)": 3,
    "(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 75,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 22,
    "(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 2,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 91,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0)": 1,
    "(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 11,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 198,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0)": 26,
    "(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 75,
    "(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 14,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 15,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 590,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 31,
    "(0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 135,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 8,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0)": 6,
    "(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 197,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 61,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 12,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 389,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 7,
    "(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 212,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 84,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 124,
    "(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0)": 7,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 5,
    "(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 76,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 18,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0)": 177,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 180,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 235,
    "(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 124,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 403,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 1236,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1
   }
  },
  {
   "config": "CHSH_a0b1",
   "pass": 3,
   "recycling": false,
   "job_id": "265bea02-8abe-4955-99af-2ad9d486f83d",
   "t_s": 1376.1,
   "hom_at_pass": 91.5,
   "counts": {
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 130,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 7,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 39,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 34,
    "(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 37,
    "(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0)": 243,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 98,
    "(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 10,
    "(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 100,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0)": 18,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 193,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 269,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1)": 1,
    "(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 29,
    "(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 6,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 166,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 35,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0)": 4,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 330,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 416,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 183,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 3,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 74,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 50,
    "(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 57,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 103,
    "(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 21,
    "(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 103,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0)": 7,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 84,
    "(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 9,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 27,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 7,
    "(0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 13,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 137,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 16,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 867,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 505,
    "(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0)": 1,
    "(0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 8,
    "(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 140,
    "(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 287,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 2,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 68
   }
  },
  {
   "config": "CHSH_a1b0",
   "pass": 3,
   "recycling": false,
   "job_id": "ede49f18-5c63-4d7d-b51b-40a7c72231d5",
   "t_s": 1448.9,
   "hom_at_pass": 91.5,
   "counts": {
    "(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 9,
    "(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 260,
    "(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0)": 5,
    "(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 31,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 64,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 4,
    "(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0)": 36,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 304,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 8,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 65,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 354,
    "(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0)": 7,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 7,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 10,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0)": 1,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 283,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0)": 2,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 94,
    "(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0)": 146,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 196,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 318,
    "(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 103,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 2,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 197,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 495,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 115,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 22,
    "(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 131,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0)": 7,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 94,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0)": 27,
    "(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 85,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 103,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 203,
    "(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 54,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 48,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 1016,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 31,
    "(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1
   }
  },
  {
   "config": "CHSH_a1b1",
   "pass": 3,
   "recycling": false,
   "job_id": "10a61b54-6562-4e28-8d82-f5d440d44406",
   "t_s": 1489.9,
   "hom_at_pass": 91.5,
   "counts": {
    "(0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 188,
    "(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 7,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 5,
    "(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 12,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0)": 4,
    "(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 6,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 24,
    "(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 9,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 19,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0)": 4,
    "(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 86,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0)": 13,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 379,
    "(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 56,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 208,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 55,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 12,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 50,
    "(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 58,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 5,
    "(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 49,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 33,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 997,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 250,
    "(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 6,
    "(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 38,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0)": 43,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 84,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 303,
    "(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 127,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 135,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0)": 1,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 11,
    "(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0)": 13,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 140,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 134,
    "(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 7,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 2,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 328,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0)": 2,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 10,
    "(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 60,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 101,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 126,
    "(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 119,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 24,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 286,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0)": 1,
    "(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 59,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 7,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 7,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 1,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 10,
    "(0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0)": 247,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1
   }
  }
 ]
}

==> anc/reproducibility/data/raw/e8_chsh_rerun2_records.json <==
{
 "platform": "qpu:belenos",
 "n_samples_per_job": 5000,
 "design": "4 fast passes x 4 CHSH settings, recycling OFF; A/B recycling arm",
 "started": "2026-07-04T12:41:13-0500",
 "platform_perfs_start": {
  "Clock (MHz)": 4.94,
  "Dark counts (detection/s)": [
   31.9,
   20.0,
   5.2,
   31.8,
   15.4,
   18.3,
   2.6,
   0.1,
   51.4,
   2.0,
   0.2,
   0.2,
   19.0,
   32.5,
   17.2,
   18.2,
   0.1,
   0.1,
   0.1,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0
  ],
  "HOM (%)": 92.0,
  "Transmission per mode (%)": {
   "t_in": [
    5.82,
    0.0,
    5.16,
    0.0,
    4.33,
    0.0,
    5.57,
    0.0,
    3.47,
    5.9,
    0.0,
    0.0,
    4.9,
    5.88,
    0.0,
    0.0,
    4.42,
    0.0,
    4.49,
    0.0,
    5.03,
    0.0,
    3.84,
    0.0
   ],
   "t_out": [
    119.99,
    102.66,
    78.75,
    78.81,
    132.88,
    39.74,
    91.95,
    78.93,
    117.6,
    56.93,
    118.27,
    108.23,
    39.56,
    65.77,
    82.25,
    73.24,
    97.34,
    131.03,
    123.85,
    115.0,
    68.07,
    120.01,
    105.36,
    105.11
   ]
  },
  "Transmittance (%)": 5.22,
  "g2 (%)": 1.1
 },
 "jobs": [
  {
   "config": "CHSH_a0b0",
   "pass": 0,
   "recycling": false,
   "job_id": "c51daaad-a6ec-4d5e-b183-b69af7835f45",
   "t_s": 55.8,
   "hom_at_pass": 92.0,
   "counts": {
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 2,
    "(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 6,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 27,
    "(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 12,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 2,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 105,
    "(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 194,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 165,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0)": 175,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 191,
    "(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 329,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 1261,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 35,
    "(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 78,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0)": 2,
    "(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 165,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 13,
    "(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 10,
    "(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 216,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0)": 20,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 122,
    "(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 9,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 83,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 148,
    "(0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 17,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0)": 1,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0)": 17,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 35,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 658,
    "(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 18,
    "(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 101,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 7,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 27,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 84,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 21,
    "(0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 369,
    "(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 107,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 65,
    "(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 39
   }
  },
  {
   "config": "CHSH_a0b1",
   "pass": 0,
   "recycling": false,
   "job_id": "abd886e0-2b98-4702-9296-fad18863f6b7",
   "t_s": 107.6,
   "hom_at_pass": 92.0,
   "counts": {
    "(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 7,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 171,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 3,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 23,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 11,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 24,
    "(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 9,
    "(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 11,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0)": 4,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 2,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 234,
    "(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 6,
    "(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 23,
    "(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 142,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0)": 239,
    "(1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 160,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0)": 17,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 221,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 185,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 2,
    "(0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 7,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 190,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 2,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 47,
    "(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 47,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 93,
    "(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 103,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 84,
    "(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 29,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 30,
    "(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 129,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 6,
    "(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 95,
    "(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 6,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0)": 10,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 86,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 32,
    "(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 84,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 2,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 72,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 25,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 901,
    "(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 527,
    "(0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 40,
    "(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 10,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 40,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 5,
    "(1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 313,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 436
   }
  },
  {
   "config": "CHSH_a1b0",
   "pass": 0,
   "recycling": false,
   "job_id": "9c830564-c7e2-49a7-b7e6-d6b3807e8748",
   "t_s": 180.2,
   "hom_at_pass": 92.0,
   "counts": {
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 24,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 92,
    "(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 6,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 53,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 47,
    "(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 7,
    "(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 2,
    "(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 22,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 84,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 303,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0)": 170,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 208,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 1028,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 195,
    "(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 302,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0)": 32,
    "(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 7,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0)": 1,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0)": 1,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 271,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 63,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 23,
    "(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 62,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 9,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 417,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 178,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 194,
    "(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 6,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0)": 8,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 35,
    "(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 109,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 89,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 91,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0)": 38,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 10,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 156,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 482,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 115,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2
   }
  },
  {
   "config": "CHSH_a1b1",
   "pass": 0,
   "recycling": false,
   "job_id": "ff680d8c-6ffe-4236-8f50-64f967addbe3",
   "t_s": 220.2,
   "hom_at_pass": 92.0,
   "counts": {
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0)": 7,
    "(0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 17,
    "(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 208,
    "(0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 13,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 6,
    "(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 49,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 434,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 9,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 32,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 69,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 272,
    "(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 7,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 131,
    "(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 9,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 157,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0)": 1,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 9,
    "(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 60,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0)": 212,
    "(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 54,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 11,
    "(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 45,
    "(0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0)": 2,
    "(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 57,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 3,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 334,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0)": 8,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 169,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 924,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 280,
    "(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 27,
    "(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 6,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 162,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 12,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 97,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 335,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0)": 40,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 13,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 80,
    "(0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 55,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0)": 9,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 49,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 23,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0)": 3,
    "(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 104,
    "(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 8,
    "(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 131,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 119,
    "(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 6,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 73,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0)": 1,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 6
   }
  },
  {
   "config": "CHSH_a0b0",
   "pass": 1,
   "recycling": false,
   "job_id": "f5576397-e7f4-4583-963c-cadccabdad73",
   "t_s": 264.1,
   "hom_at_pass": 92.0,
   "counts": {
    "(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 2,
    "(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 103,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 28,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 3,
    "(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 3,
    "(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 82,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 30,
    "(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 6,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0)": 28,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 24,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0)": 3,
    "(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 115,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 15,
    "(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 209,
    "(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 11,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 136,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 87,
    "(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 19,
    "(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 11,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 186,
    "(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 133,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 20,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 96,
    "(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0)": 8,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 71,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 40,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 640,
    "(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 14,
    "(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 9,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 73,
    "(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 119,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 191,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0)": 168,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 207,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 43,
    "(0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 364,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 396,
    "(0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 1245,
    "(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 3
   }
  },
  {
   "config": "CHSH_a0b1",
   "pass": 1,
   "recycling": false,
   "job_id": "b6711ae9-a6e3-45fe-b3e3-65d990723ba3",
   "t_s": 305.4,
   "hom_at_pass": 92.0,
   "counts": {
    "(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 32,
    "(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 8,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 7,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0)": 1,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 7,
    "(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 10,
    "(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 15,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 238,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0)": 29,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 185,
    "(1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 167,
    "(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 8,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 84,
    "(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 13,
    "(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 44,
    "(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 858,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 495,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 74,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 53,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 195,
    "(0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 2,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 238,
    "(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 7,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0)": 8,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 81,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 21,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 70,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 203,
    "(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 22,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 34,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 39,
    "(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 111,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 133,
    "(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0)": 3,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 6,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 19,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 16,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 101,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 28,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 2,
    "(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 320,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 481,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 82,
    "(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 58,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 82,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0)": 250,
    "(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 10,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 1
   }
  },
  {
   "config": "CHSH_a1b0",
   "pass": 1,
   "recycling": false,
   "job_id": "8d1deeb5-bc7d-47ca-8f6d-4091cea2fdb3",
   "t_s": 379.3,
   "hom_at_pass": 92.0,
   "counts": {
    "(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 25,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 2,
    "(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 96,
    "(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 28,
    "(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 8,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 75,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 376,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 10,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 79,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 140,
    "(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 7,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 60,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 506,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 2,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 160,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 1083,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 270,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0)": 174,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 180,
    "(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 291,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0)": 37,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 287,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 192,
    "(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 187,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 128,
    "(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 47,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 48,
    "(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0)": 33,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 21,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 31,
    "(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 110,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 110,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 99
   }
  },
  {
   "config": "CHSH_a1b1",
   "pass": 1,
   "recycling": false,
   "job_id": "ec78768f-0095-4fe2-8b0a-3efe5e376401",
   "t_s": 1563.1,
   "hom_at_pass": 92.0,
   "counts": {
    "(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 9,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 7,
    "(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 10,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 3,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 20,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 5,
    "(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 15,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 2,
    "(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 8,
    "(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0)": 8,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 50,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 11,
    "(0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 10,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 298,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0)": 40,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 102,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 305,
    "(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 6,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 165,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0)": 253,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 11,
    "(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 41,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0)": 2,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 2,
    "(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 45,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 82,
    "(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 19,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 54,
    "(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 194,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 2,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 308,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 30,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0)": 9,
    "(0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 916,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 292,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 395,
    "(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 47,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 12,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0)": 1,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 184,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 48,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 24,
    "(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 124,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 113,
    "(1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 106,
    "(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 115,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 201,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 66,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 7,
    "(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 74,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 109,
    "(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3
   }
  },
  {
   "config": "CHSH_a0b0",
   "pass": 2,
   "recycling": false,
   "job_id": "4ddff466-605c-4d9a-ad31-6f3643ad1e16",
   "t_s": 1617.6,
   "hom_at_pass": 90.3,
   "counts": {
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0)": 3,
    "(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 8,
    "(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 92,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 17,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 31,
    "(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 70,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 73,
    "(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 6,
    "(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 11,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 226,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 2,
    "(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0)": 11,
    "(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 29,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 1200,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 234,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0)": 163,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 150,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 137,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 405,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 422,
    "(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 15,
    "(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 117,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 209,
    "(0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0)": 6,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 13,
    "(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 211,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 63,
    "(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 15,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 25,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 634,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 77,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 100,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0)": 20,
    "(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 7,
    "(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 19,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 95,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 18,
    "(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 2
   }
  },
  {
   "config": "CHSH_a0b1",
   "pass": 2,
   "recycling": false,
   "job_id": "d830e06e-51b4-46e2-a474-e537698d72b9",
   "t_s": 1669.5,
   "hom_at_pass": 90.3,
   "counts": {
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 18,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 102,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0)": 232,
    "(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 7,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 127,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 5,
    "(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 27,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 295,
    "(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 12,
    "(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 68,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 93,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 34,
    "(0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 38,
    "(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 32,
    "(0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 20,
    "(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0)": 15,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 182,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 264,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 382,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 448,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 166,
    "(1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 131,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1)": 1,
    "(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 11,
    "(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 85,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 23,
    "(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 107,
    "(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 6,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 120,
    "(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 14,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 839,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 486,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 71,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 172,
    "(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 75,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 129,
    "(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 13,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 55,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 8,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 13,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 6,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 4,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 2,
    "(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 8,
    "(0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1
   }
  },
  {
   "config": "CHSH_a1b0",
   "pass": 2,
   "recycling": false,
   "job_id": "66d62585-7d59-4e34-b520-0a9fc64c9762",
   "t_s": 1742.8,
   "hom_at_pass": 90.3,
   "counts": {
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 5,
    "(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 9,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0)": 5,
    "(0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 4,
    "(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 9,
    "(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 32,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 434,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 186,
    "(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 226,
    "(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 90,
    "(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 305,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0)": 27,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 172,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 290,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0)": 158,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 292,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 62,
    "(1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0)": 1,
    "(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 46,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 44,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 2,
    "(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 91,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 95,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0)": 7,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 40,
    "(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 161,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 107,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 2,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 6,
    "(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 15,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 210,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 66,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 12,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 384,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0)": 37,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 80,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 22,
    "(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 144,
    "(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 10,
    "(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 7,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 1053,
    "(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1
   }
  },
  {
   "config": "CHSH_a1b1",
   "pass": 2,
   "recycling": false,
   "job_id": "990d2ab2-b9c3-4fd8-a922-400eff417bfe",
   "t_s": 1783.4,
   "hom_at_pass": 90.3,
   "counts": {
    "(0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 177,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 5,
    "(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 21,
    "(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 7,
    "(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 10,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 13,
    "(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 75,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 5,
    "(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 12,
    "(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 86,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 2,
    "(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 44,
    "(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 9,
    "(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 57,
    "(0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 320,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0)": 41,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 350,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 78,
    "(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 13,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 53,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 105,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0)": 6,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 284,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 923,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 161,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 17,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 57,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 48,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 24,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 143,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 2,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 284,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 183,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0)": 2,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 22,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 7,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 148,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0)": 1,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 9,
    "(0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0)": 244,
    "(0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 135,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 97,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 117,
    "(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 26,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0)": 2,
    "(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 402,
    "(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 50,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0)": 6,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 72
   }
  },
  {
   "config": "CHSH_a0b0",
   "pass": 3,
   "recycling": false,
   "job_id": "46d9ddd4-fb23-4b5c-aed2-95e843bda9c9",
   "t_s": 1826.8,
   "hom_at_pass": 90.3,
   "counts": {
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 17,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 3,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 5,
    "(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 131,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 63,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 33,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0)": 1,
    "(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 102,
    "(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 8,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 83,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 23,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0)": 34,
    "(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 227,
    "(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 21,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 160,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0)": 174,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 221,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0)": 2,
    "(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 194,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 11,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 375,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 389,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 139,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0)": 9,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 77,
    "(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 13,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 19,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 611,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 84,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 71,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 103,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 14,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 180,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 36,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 9,
    "(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 1249,
    "(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 6,
    "(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 24,
    "(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 6,
    "(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1
   }
  },
  {
   "config": "CHSH_a0b1",
   "pass": 3,
   "recycling": false,
   "job_id": "24351749-081b-4bf0-b415-7008acd059fb",
   "t_s": 1878.5,
   "hom_at_pass": 90.3,
   "counts": {
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 2,
    "(0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 7,
    "(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 128,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 11,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 26,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 160,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 331,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0)": 229,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 2,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 302,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 171,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 80,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 839,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 494,
    "(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 76,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 31,
    "(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 61,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 78,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 167,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0)": 25,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 276,
    "(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 110,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0)": 10,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 91,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 26,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0)": 4,
    "(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 117,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 54,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 4,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 77,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 195,
    "(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 147,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 434,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 17,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 13,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 32,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 28,
    "(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 3,
    "(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 7,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 13,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 29,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 10,
    "(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 9,
    "(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 7,
    "(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 1
   }
  },
  {
   "config": "CHSH_a1b0",
   "pass": 3,
   "recycling": false,
   "job_id": "5c98a7f1-433d-49b4-909e-6c53c6a58618",
   "t_s": 1952.6,
   "hom_at_pass": 90.3,
   "counts": {
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 31,
    "(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 9,
    "(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 3,
    "(1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 89,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 8,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 20,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 2,
    "(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 8,
    "(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 8,
    "(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 42,
    "(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 7,
    "(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 281,
    "(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 7,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0)": 41,
    "(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 250,
    "(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 33,
    "(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 143,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 21,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 92,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 59,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 6,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 364,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 250,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 190,
    "(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 56,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 54,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0)": 42,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 1109,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0)": 154,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 310,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 183,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 104,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 208,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 481,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 88,
    "(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 100,
    "(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 79
   }
  },
  {
   "config": "CHSH_a1b1",
   "pass": 3,
   "recycling": false,
   "job_id": "1a4087f0-ca6b-4dcc-8010-b813851f9300",
   "t_s": 1993.5,
   "hom_at_pass": 90.3,
   "counts": {
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0)": 6,
    "(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 8,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 5,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0)": 226,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 116,
    "(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 6,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 205,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0)": 6,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 61,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 194,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 7,
    "(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 30,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 7,
    "(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 22,
    "(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 64,
    "(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 285,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 7,
    "(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 56,
    "(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 87,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 109,
    "(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 13,
    "(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 47,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 385,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 966,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 290,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 141,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 10,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 43,
    "(0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 334,
    "(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 36,
    "(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 15,
    "(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 8,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 6,
    "(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 109,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 115,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0)": 1,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 304,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0)": 33,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 92,
    "(0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 12,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 83,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 143,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 20,
    "(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 116,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 50,
    "(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 53,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 2
   }
  },
  {
   "config": "CHSH_a0b0",
   "pass": "AB",
   "recycling": true,
   "job_id": "be54b280-0f4b-4529-8a7a-d1759f9a3f05",
   "t_s": 2033.4,
   "counts": {
    "(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 15,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 17,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 6,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 27,
    "(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 77,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 202,
    "(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 6,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 81,
    "(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 182,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 209,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0)": 187,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 2,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 202,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 373,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 410,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 16,
    "(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 28,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 678,
    "(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 111,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 58,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 10,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0)": 3,
    "(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 197,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 10,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 9,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 90,
    "(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 8,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0)": 2,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 84,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 18,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 132,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 92,
    "(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 14,
    "(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 113,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 2,
    "(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 28,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0)": 25,
    "(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0)": 9,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 1217,
    "(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1
   }
  },
  {
   "config": "CHSH_a0b0",
   "pass": "AB",
   "recycling": false,
   "job_id": "6f4ae9e7-8fa3-4282-86d8-a6e1df49ea1f",
   "t_s": 2085.0,
   "counts": {
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 108,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0)": 3,
    "(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 78,
    "(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 76,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 25,
    "(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 10,
    "(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 132,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 1295,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 219,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0)": 176,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 161,
    "(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 8,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0)": 27,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 26,
    "(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 178,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 12,
    "(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 109,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0)": 8,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 14,
    "(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 187,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 77,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 118,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 21,
    "(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 10,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 26,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 599,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 21,
    "(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 89,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 377,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 430,
    "(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0)": 2,
    "(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 14,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 75,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0)": 13,
    "(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 7,
    "(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 7,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 207,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1
   }
  }
 ]
}

==> anc/reproducibility/data/raw/gate_characterization_records.json <==
{
 "platform": "qpu:belenos",
 "n_samples_per_job": 20000,
 "jobs": [
  {
   "config": "CZ_tt_00",
   "repeat": 0,
   "job_id": "b926e3c2-71c4-4398-98aa-58f02c966863",
   "counts": {
    "(2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 37,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 9,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 10,
    "(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 39,
    "(0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1)": 6,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 512,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0)": 1,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 54,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 1438,
    "(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 193,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 47,
    "(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 23,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 1509,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 11,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0)": 26,
    "(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 41,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 6,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 2,
    "(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 67,
    "(1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 2,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 727,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 114,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0)": 9,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 66,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 9,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 3,
    "(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1923,
    "(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 28,
    "(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 41,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 3,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 5244,
    "(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 30,
    "(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 86,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 7,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 4000,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 3,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 25,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 9,
    "(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 168,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 1955,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0)": 10,
    "(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 62,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 38,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 34,
    "(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 126,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 2,
    "(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 6,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1)": 1,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 2,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 13,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 1109,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0)": 3,
    "(0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 20,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 20,
    "(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1
   }
  },
  {
   "config": "CZ_tt_00",
   "repeat": 1,
   "job_id": "7805f496-c3ab-4de9-a373-d0c9d26fa0cc",
   "counts": {
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0)": 2,
    "(1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 44,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 11,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1)": 2,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 28,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 30,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 7,
    "(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 25,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0)": 4,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 1142,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 111,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 8,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0)": 9,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 69,
    "(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 75,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0)": 1,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 75,
    "(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 15,
    "(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 59,
    "(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 195,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 1528,
    "(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 30,
    "(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 79,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 3881,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 5,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 137,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 3,
    "(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1905,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0)": 2,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 1544,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0)": 23,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 7,
    "(1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 6,
    "(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 38,
    "(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 5184,
    "(0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 700,
    "(1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 45,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 10,
    "(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 3,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0)": 8,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 1993,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 538,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 160,
    "(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 38,
    "(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 22,
    "(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1)": 4,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2)": 1,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1)": 3,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 2,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 55,
    "(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 30,
    "(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 28,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1
   }
  },
  {
   "config": "CZ_tt_01",
   "repeat": 0,
   "job_id": "9977948a-a584-4c06-965f-1b7d7731256a",
   "counts": {
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 4,
    "(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 26,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 11,
    "(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 49,
    "(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 11,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 46,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 27,
    "(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0)": 3,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 3,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 6,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 82,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 3,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 5763,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0)": 1,
    "(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 96,
    "(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1484,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 3534,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 12,
    "(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 36,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 857,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0)": 1,
    "(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 7,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4591,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 6,
    "(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 24,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 5,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 101,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 57,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0)": 21,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 2772,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 8,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0)": 1,
    "(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 11,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 3,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 50,
    "(0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 64,
    "(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 40,
    "(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 64,
    "(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 9,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 28,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 6,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1)": 3,
    "(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 23,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 1
   }
  },
  {
   "config": "CZ_tt_01",
   "repeat": 1,
   "job_id": "661909b2-1f0b-486f-a4cb-79ed6e1ed8b2",
   "counts": {
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 3,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 5,
    "(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 29,
    "(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 6,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 5,
    "(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 6,
    "(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 30,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 3,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 11,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 92,
    "(0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 11,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 35,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 61,
    "(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 9,
    "(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 3,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 2,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4491,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 12,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 57,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 105,
    "(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 31,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 927,
    "(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1444,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 3470,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 37,
    "(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 8,
    "(0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 69,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 7,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 5803,
    "(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 9,
    "(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 96,
    "(1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 6,
    "(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 40,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 5,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 3,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 17,
    "(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 2807,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0)": 29,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1)": 1,
    "(0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2)": 2,
    "(0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1)": 3,
    "(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 8,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 72,
    "(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 37,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0)": 1,
    "(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 43
   }
  },
  {
   "config": "CZ_tt_10",
   "repeat": 0,
   "job_id": "14082fef-3c04-4d7a-980d-36445f7bf4cd",
   "counts": {
    "(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 10,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1)": 3,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 254,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 11,
    "(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 8,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0)": 2,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 51,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0)": 5,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1)": 22,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 4,
    "(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 8,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 22,
    "(0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1)": 9,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0)": 1,
    "(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 15,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 40,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 15,
    "(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 53,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 36,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0)": 40,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0)": 2987,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0)": 3,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 3,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 1040,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0)": 2,
    "(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 10,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 35,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0)": 123,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 7868,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 21,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 9,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 2687,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 1087,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0)": 6,
    "(0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 17,
    "(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 19,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 13,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0)": 37,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 3064,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 6,
    "(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 9,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 6,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0)": 4,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 181,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1)": 3,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 42,
    "(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 8,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 11,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0)": 9,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0)": 17,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1
   }
  },
  {
   "config": "CZ_tt_10",
   "repeat": 1,
   "job_id": "558b96f4-b3fa-41ed-bd79-a0f1ab4a90fa",
   "counts": {
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 44,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 5,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 8,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1)": 31,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 7,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1)": 1,
    "(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 12,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 23,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0)": 6,
    "(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 11,
    "(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0)": 5,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0)": 6,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 9,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 45,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0)": 3022,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 17,
    "(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 39,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0)": 132,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0)": 5,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0)": 1,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 7983,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 7,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 1057,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 18,
    "(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 6,
    "(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 15,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 3,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 2971,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 255,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0)": 6,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 23,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 6,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 22,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 8,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 2686,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 26,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 14,
    "(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0)": 29,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 175,
    "(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0)": 5,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0)": 37,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 17,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 1008,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1)": 5,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 49,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0)": 2,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 55,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0)": 33,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 3,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 5,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0)": 1
   }
  },
  {
   "config": "CZ_tt_11",
   "repeat": 0,
   "job_id": "fd59fdfa-91f2-472b-8229-06ad34f65a36",
   "counts": {
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 27,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 19,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0)": 78,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0)": 34,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 30,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 2872,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 16,
    "(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 98,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 12019,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 37,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0)": 16,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 290,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1)": 1,
    "(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3974,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 37,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0)": 67,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 7,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 10,
    "(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 27,
    "(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 15,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 17,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1)": 29,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0)": 73,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 12,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 3,
    "(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 20,
    "(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0)": 3,
    "(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 11,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 2,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 2,
    "(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 146,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 1
   }
  },
  {
   "config": "CZ_tt_11",
   "repeat": 1,
   "job_id": "e5a5fd9e-e297-497b-a2c8-57f6624390fb",
   "counts": {
    "(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 25,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 45,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 2854,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 6,
    "(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 9,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 176,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0)": 81,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 30,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0)": 28,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 2,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 17,
    "(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 30,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 40,
    "(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3903,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0)": 83,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 12067,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 48,
    "(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 13,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 78,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 9,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0)": 13,
    "(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0)": 60,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1)": 16,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0)": 4,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 282,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 22,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 2,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 9,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 15,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 10,
    "(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 1
   }
  },
  {
   "config": "CZ_phase_b0",
   "repeat": 0,
   "job_id": "64a11d9c-8811-4254-a0e2-91735b176142",
   "counts": {
    "(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1)": 14,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 21,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 3577,
    "(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 22,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0)": 13,
    "(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 27,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 12,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0)": 2207,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 73,
    "(0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0)": 15,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 42,
    "(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1)": 2,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 252,
    "(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 132,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 11,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 10,
    "(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 645,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 25,
    "(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 17,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 612,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0)": 23,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 26,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 6,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 1,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 53,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 20,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 82,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0)": 11,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 43,
    "(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 30,
    "(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0)": 14,
    "(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 127,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 1415,
    "(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0)": 21,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0)": 21,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 1116,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0)": 2,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 14,
    "(1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 7,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0)": 1,
    "(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 39,
    "(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 82,
    "(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 8,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 23,
    "(0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 348,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 8,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 3232,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 1326,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1546,
    "(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 62,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 11,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 9,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 41,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 65,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0)": 11,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 7,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1)": 5,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 2,
    "(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 27,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0)": 5,
    "(0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 17,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 16,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0)": 13,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1)": 8,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 61,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0)": 6,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 2160,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0)": 5,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 29,
    "(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1
   }
  },
  {
   "config": "CZ_phase_b0",
   "repeat": 1,
   "job_id": "a0fe9d4a-ef07-4f10-a4a4-f471000cf4e7",
   "counts": {
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1)": 16,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 24,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 74,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0)": 20,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 40,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0)": 1,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0)": 9,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1)": 3,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 6,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 17,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 35,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0)": 2,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 7,
    "(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 101,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0)": 6,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 1,
    "(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 71,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1)": 8,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 12,
    "(1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 607,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 13,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0)": 2148,
    "(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 30,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1)": 1,
    "(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 23,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 3551,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0)": 17,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 7,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0)": 4,
    "(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 54,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0)": 6,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1)": 2,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 21,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 91,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0)": 9,
    "(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 29,
    "(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 8,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 14,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 1314,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 3209,
    "(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 7,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1571,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 10,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0)": 2,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 43,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0)": 3,
    "(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 6,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 266,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0)": 11,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 2257,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 71,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 58,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0)": 13,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 9,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 2,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 13,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 28,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 82,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 114,
    "(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 62,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 3,
    "(2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 613,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 22,
    "(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 13,
    "(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 7,
    "(0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 4,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0)": 4,
    "(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 77,
    "(0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 430,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0)": 3,
    "(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 7,
    "(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 32,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 1370,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0)": 18,
    "(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0)": 16,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 2,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 11,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 1057,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0)": 1,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 30,
    "(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1
   }
  },
  {
   "config": "CZ_phase_b1",
   "repeat": 0,
   "job_id": "dd8310bf-9ee9-4fbb-a750-8d0572ed7c91",
   "counts": {
    "(0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 8,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 3861,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 7,
    "(2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 22,
    "(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 6,
    "(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 24,
    "(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 11,
    "(2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 2107,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 286,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 492,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 62,
    "(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 29,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1)": 24,
    "(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 26,
    "(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 50,
    "(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 21,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 344,
    "(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 11,
    "(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 12,
    "(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 37,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4872,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1358,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 34,
    "(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 13,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 17,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 7,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 18,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1451,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 1743,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0)": 17,
    "(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 255,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 29,
    "(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 16,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 14,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0)": 2,
    "(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 13,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2561,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 2,
    "(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2)": 3,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1)": 1,
    "(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 21,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 54
   }
  },
  {
   "config": "CZ_phase_b1",
   "repeat": 1,
   "job_id": "0f20b234-dd70-466f-bb6f-09b7d5f53fee",
   "counts": {
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0)": 2,
    "(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 9,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 3854,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0)": 7,
    "(2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 7,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 2,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0)": 2,
    "(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 23,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1)": 17,
    "(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 55,
    "(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 19,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 1,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 2034,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 81,
    "(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 278,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 494,
    "(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 34,
    "(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 21,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 51,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 25,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4854,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1383,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 43,
    "(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 17,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 14,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 10,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 38,
    "(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 12,
    "(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1506,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0)": 14,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 1656,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 377,
    "(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 19,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 6,
    "(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 252,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 9,
    "(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 25,
    "(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 9,
    "(0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 2,
    "(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2655,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 6,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 12,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 16,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 1
   }
  },
  {
   "config": "Bell_ZZ",
   "repeat": 0,
   "job_id": "2e6d36ae-a04f-4cb2-8c3d-e65eb50e1deb",
   "counts": {
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0)": 7,
    "(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 23,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1)": 18,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 10,
    "(0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 15,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 131,
    "(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 66,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 33,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0)": 3,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 22,
    "(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 333,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1)": 8,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 48,
    "(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 98,
    "(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 42,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 43,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 3332,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 932,
    "(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 552,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 1610,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 333,
    "(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 17,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0)": 2,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 2,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 2,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 26,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 174,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0)": 482,
    "(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 28,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 75,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0)": 2,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 11,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 55,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 538,
    "(0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 13,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 91,
    "(0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 23,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1526,
    "(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 15,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0)": 18,
    "(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 22,
    "(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 15,
    "(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 290,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 70,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 373,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 691,
    "(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 16,
    "(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 441,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 4,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 1402,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 254,
    "(0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 928,
    "(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0)": 31,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0)": 505,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0)": 1,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 644,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 425,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 2,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 70,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 3,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 22,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0)": 7,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 90,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 274,
    "(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 37,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 80,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0)": 3,
    "(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 10,
    "(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 26,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1750,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0)": 7,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 6,
    "(1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0)": 1,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 125,
    "(0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 2,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 71,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 56,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0)": 8,
    "(1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0)": 1,
    "(0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 368,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 5,
    "(0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 23,
    "(0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 7,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2)": 2
   }
  },
  {
   "config": "Bell_ZZ",
   "repeat": 1,
   "job_id": "50114613-1320-49ca-8133-76771275b46a",
   "counts": {
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0)": 6,
    "(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 332,
    "(0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 12,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 21,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0)": 2,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 48,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 70,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 386,
    "(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 216,
    "(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 12,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0)": 443,
    "(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0)": 29,
    "(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 48,
    "(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 12,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1582,
    "(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 9,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0)": 19,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 1490,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 25,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 3225,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0)": 3,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 3,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 35,
    "(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 23,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 114,
    "(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 81,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 20,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 91,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0)": 3,
    "(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 23,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 375,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 6,
    "(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 25,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 40,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 690,
    "(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 15,
    "(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 7,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 253,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 893,
    "(0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1)": 2,
    "(0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 8,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0)": 12,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 16,
    "(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 14,
    "(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 11,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 737,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 186,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 129,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 247,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 1552,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 325,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 90,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 32,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1641,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 1,
    "(0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 137,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0)": 2,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 806,
    "(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 118,
    "(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 423,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 2,
    "(0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0)": 6,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 6,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 416,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 598,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 47,
    "(0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 1,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 75,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 52,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0)": 3,
    "(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 930,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 19,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0)": 2,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0)": 8,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0)": 3,
    "(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0)": 509,
    "(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 85,
    "(0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2
   }
  },
  {
   "config": "CHSH_a0b0",
   "repeat": "pilot",
   "job_id": "541d29de-0ae6-452c-80bf-64a8afb813a8",
   "counts": {
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 18,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 38,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 10,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 20,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 1124,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 146,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 8,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0)": 2,
    "(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 76,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 86,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 2,
    "(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 6,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 45,
    "(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 14,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 14,
    "(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 73,
    "(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 12,
    "(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 7,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0)": 5,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 21,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0)": 1,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 20,
    "(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 10,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 223,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 91,
    "(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 26,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 77,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 7,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 20,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0)": 22,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0)": 4,
    "(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 383,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 29,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0)": 2,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 171,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 3,
    "(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 89,
    "(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 36,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 112,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 50,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0)": 160,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 213,
    "(1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 7,
    "(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 271,
    "(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0)": 12,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 134,
    "(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 23,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 58,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 329,
    "(0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 36,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 2,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 418,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 85,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1)": 1,
    "(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0)": 7,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 105,
    "(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2
   }
  },
  {
   "config": "Bell_XX",
   "repeat": 0,
   "job_id": "9451d483-4819-40ea-ae82-c281f37e919f",
   "counts": {
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1)": 3,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 7,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0)": 1,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 8,
    "(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 9,
    "(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 12,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0)": 12,
    "(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 232,
    "(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 18,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 585,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0)": 6,
    "(2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 1081,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 4,
    "(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 29,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0)": 982,
    "(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 12,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 556,
    "(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 6,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 235,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 10,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 16,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0)": 4,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 628,
    "(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 172,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0)": 8,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 884,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0)": 13,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 19,
    "(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 9,
    "(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1413,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 312,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2574,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 13,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 782,
    "(0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 145,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 504,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1306,
    "(1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 56,
    "(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 31,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 7,
    "(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 65,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1)": 8,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 82,
    "(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 240,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 2,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 11,
    "(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 8,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 1839,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 842,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 9,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 2,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 14,
    "(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1)": 3,
    "(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 15,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 4,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 600,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 12,
    "(1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 5,
    "(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 7,
    "(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0)": 11,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 1,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 16,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 11,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 2615,
    "(1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 819,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0)": 1
   }
  },
  {
   "config": "Bell_XX",
   "repeat": 1,
   "job_id": "f5be78b6-b762-4d92-8dc8-a557e71cb615",
   "counts": {
    "(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 19,
    "(2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 12,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2)": 1,
    "(2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1361,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0)": 11,
    "(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 8,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 2679,
    "(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 258,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 6,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0)": 1051,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 15,
    "(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 227,
    "(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 11,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 289,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 5,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 6,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 10,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0)": 12,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 8,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 4,
    "(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 9,
    "(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 202,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 423,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 873,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 220,
    "(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 7,
    "(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 99,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 12,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 571,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 64,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 8,
    "(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0)": 6,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 7,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0)": 5,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0)": 6,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 6,
    "(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 12,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 503,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1371,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 18,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0)": 5,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 1815,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 644,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1)": 5,
    "(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 64,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 5,
    "(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 1167,
    "(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0)": 2,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 840,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1)": 1,
    "(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 6,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 17,
    "(0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1)": 3,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0)": 5,
    "(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0)": 16,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 2,
    "(2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 843,
    "(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 9,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 6,
    "(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 35,
    "(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 598,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0)": 1,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 5,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 125,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2566,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 728,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 6,
    "(1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 1
   }
  },
  {
   "config": "CHSH_a0b0",
   "repeat": 0,
   "job_id": "58592f94-c92f-49b5-8597-38cf4001b0a1",
   "counts": {
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0)": 82,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 1058,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0)": 20,
    "(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 7,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 243,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 507,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 87,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 142,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 384,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 4,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 39,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 1270,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0)": 1,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 67,
    "(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 10,
    "(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 269,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0)": 609,
    "(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0)": 40,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 126,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 172,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0)": 15,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 24,
    "(0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 7,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 1,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 93,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 608,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 27,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0)": 1,
    "(0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1011,
    "(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 43,
    "(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 17,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1615,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0)": 19,
    "(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 336,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 383,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0)": 5,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 31,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0)": 2,
    "(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 20,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 6,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 382,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0)": 19,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0)": 21,
    "(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1689,
    "(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 100,
    "(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 237,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 7,
    "(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 467,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 2,
    "(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 8,
    "(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 18,
    "(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 20,
    "(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 12,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 4173,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 78,
    "(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 35,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0)": 3,
    "(0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 746,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1)": 1,
    "(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 13,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 374,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 43,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 5,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1)": 6,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 35,
    "(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 33,
    "(1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 69,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 82,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0)": 9,
    "(1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 1,
    "(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 114,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 445,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0)": 3,
    "(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 31,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 921,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 2,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 36,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 141,
    "(0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 137,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 1,
    "(0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 17
   }
  },
  {
   "config": "CHSH_a0b0",
   "repeat": 1,
   "job_id": "935016d8-b2bb-46c1-bb09-399645207fb5",
   "counts": {
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 366,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 35,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 33,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0)": 2,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 5,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 78,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 121,
    "(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 397,
    "(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0)": 18,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0)": 5,
    "(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 23,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 4280,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0)": 2,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 85,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 415,
    "(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 11,
    "(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 273,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 44,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 125,
    "(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 32,
    "(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 41,
    "(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 17,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1534,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0)": 24,
    "(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 24,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 6,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0)": 8,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 41,
    "(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 28,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 35,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 18,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0)": 9,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1)": 1,
    "(0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 3,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 92,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 557,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0)": 652,
    "(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0)": 29,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0)": 2,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 1237,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0)": 1,
    "(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 16,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 1099,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0)": 88,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 244,
    "(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 100,
    "(0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 231,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 992,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 544,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 189,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 115,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1646,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 39,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 81,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0)": 4,
    "(0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 6,
    "(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 436,
    "(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 9,
    "(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0)": 25,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1)": 2,
    "(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0)": 2,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 901,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 132,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 20,
    "(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 6,
    "(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 15,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 1,
    "(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 15,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 149,
    "(0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 7,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 350,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 5,
    "(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 371,
    "(0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 8,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 88,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0)": 5,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 85,
    "(1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0)": 14,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 60,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 382,
    "(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 745,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0)": 2,
    "(1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1)": 6,
    "(1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2)": 1,
    "(0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 2,
    "(0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0)": 1
   }
  },
  {
   "config": "CHSH_a0b1",
   "repeat": 0,
   "job_id": "1cb28a4c-4583-46df-a2a6-9976904871d8",
   "counts": {
    "(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 12,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 162,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 316,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 42,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 11,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 1143,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0)": 608,
    "(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 26,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 53,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0)": 6,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 580,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 1136,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 111,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0)": 43,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0)": 7,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 248,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 58,
    "(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 13,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 22,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0)": 1,
    "(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 10,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 128,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0)": 6,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1828,
    "(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 14,
    "(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 30,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 26,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 202,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1125,
    "(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0)": 75,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0)": 38,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0)": 47,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 123,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 243,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 12,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0)": 8,
    "(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 84,
    "(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 11,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1)": 5,
    "(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 13,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 7,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 20,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 4325,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 375,
    "(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 29,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 219,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0)": 3,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 878,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0)": 2,
    "(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 11,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 14,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 19,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 777,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 7,
    "(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 6,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1327,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 15,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 3,
    "(1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 625,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 434,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0)": 2,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 157,
    "(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 747,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0)": 14,
    "(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 21,
    "(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 8,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 7,
    "(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 852,
    "(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 268,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 8,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 1,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 24,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0)": 1,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 22,
    "(0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0)": 4,
    "(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 21,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 52,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1)": 3,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2)": 2,
    "(0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 3,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 4
   }
  },
  {
   "config": "CHSH_a0b1",
   "repeat": 1,
   "job_id": "8f069edb-cd33-4d19-9e9c-4c1a49a77b65",
   "counts": {
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 22,
    "(1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0)": 16,
    "(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 20,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 48,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 437,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 5,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 20,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 65,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0)": 613,
    "(0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 207,
    "(1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 6,
    "(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 17,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1819,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0)": 10,
    "(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 12,
    "(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 711,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 4,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 11,
    "(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 910,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 789,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0)": 8,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 570,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 22,
    "(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 12,
    "(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 11,
    "(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 85,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 7,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 5,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 256,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0)": 33,
    "(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0)": 58,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0)": 2,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 1121,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0)": 2,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 308,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 260,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1041,
    "(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 8,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 135,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 231,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 124,
    "(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 772,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 3,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 15,
    "(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 756,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 28,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0)": 48,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 11,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0)": 13,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1)": 3,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 14,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 4443,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 347,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 188,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0)": 42,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 122,
    "(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 7,
    "(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 20,
    "(0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 9,
    "(0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 157,
    "(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 20,
    "(0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0)": 7,
    "(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 44,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 20,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 24,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0)": 3,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 11,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 10,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 144,
    "(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 17,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 4,
    "(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 27,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 71,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1296,
    "(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 9,
    "(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 4,
    "(0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1)": 19,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2)": 6,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1)": 23,
    "(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 15,
    "(0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 1130,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 8,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1)": 1
   }
  },
  {
   "config": "CHSH_a1b0",
   "repeat": 0,
   "job_id": "32d5387c-7de2-4c3b-b4e3-2ef64ed50bef",
   "counts": {
    "(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 69,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 26,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 228,
    "(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 10,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0)": 182,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1)": 8,
    "(0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 22,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 23,
    "(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 15,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 23,
    "(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 19,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0)": 1,
    "(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 101,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0)": 8,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 209,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 4244,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 246,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 119,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 11,
    "(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 803,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 8,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1251,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0)": 11,
    "(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 10,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 1019,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 457,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 17,
    "(0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 17,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 10,
    "(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 60,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 370,
    "(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0)": 119,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0)": 371,
    "(0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1648,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 117,
    "(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 10,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0)": 4,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1104,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0)": 5,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 18,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 723,
    "(0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 8,
    "(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 357,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 453,
    "(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 7,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 12,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 6,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 1,
    "(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 9,
    "(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 41,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 6,
    "(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 17,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 772,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0)": 5,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 3,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 37,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0)": 57,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0)": 73,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 203,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 138,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 723,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 17,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0)": 4,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 12,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 8,
    "(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 27,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 692,
    "(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 6,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 9,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1426,
    "(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 20,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 8,
    "(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 408,
    "(0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 152,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 4,
    "(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 67,
    "(0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 5,
    "(0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 432,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 13,
    "(0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 1
   }
  },
  {
   "config": "CHSH_a1b0",
   "repeat": 1,
   "job_id": "4980bdf1-18f8-49a1-b44a-6ddc984ce4bc",
   "counts": {
    "(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 10,
    "(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 503,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 6,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 10,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1118,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 173,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0)": 6,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1229,
    "(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 10,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 4499,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 120,
    "(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 8,
    "(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 308,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 424,
    "(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 8,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 8,
    "(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 728,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 9,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 2,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 16,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 443,
    "(0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0)": 157,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 212,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 18,
    "(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 18,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 29,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 223,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 132,
    "(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0)": 40,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 655,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 437,
    "(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 48,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0)": 363,
    "(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0)": 90,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 21,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 9,
    "(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 34,
    "(1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 11,
    "(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 58,
    "(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 6,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 662,
    "(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 389,
    "(0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1618,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 109,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0)": 6,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 226,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 13,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 3,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 853,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 30,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0)": 5,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 5,
    "(0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 13,
    "(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 33,
    "(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 14,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 219,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 99,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 16,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 8,
    "(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 15,
    "(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 11,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 3,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 19,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 678,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1)": 15,
    "(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 1017,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 67,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 2,
    "(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 14,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 13,
    "(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 15,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1474,
    "(0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0)": 49,
    "(1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 3,
    "(0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 20,
    "(1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 1
   }
  },
  {
   "config": "CHSH_a1b1",
   "repeat": 0,
   "job_id": "72d7aa60-92d5-413a-b531-c5f20c430714",
   "counts": {
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0)": 3,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 1494,
    "(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 11,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 19,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 7,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 12,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 13,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 8,
    "(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 18,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 11,
    "(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 37,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 1,
    "(2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 20,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 895,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 11,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 9,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0)": 8,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0)": 27,
    "(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 55,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 8,
    "(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 37,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 20,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0)": 9,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 284,
    "(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 16,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 950,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0)": 989,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 418,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 503,
    "(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 195,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 722,
    "(0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 42,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1014,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0)": 4,
    "(1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 214,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1268,
    "(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 501,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 180,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 277,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0)": 45,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1)": 5,
    "(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 18,
    "(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 22,
    "(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 24,
    "(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 7,
    "(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 19,
    "(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 348,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0)": 79,
    "(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0)": 35,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 495,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0)": 3,
    "(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 16,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 126,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0)": 4,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1)": 1,
    "(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 33,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 2,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 2,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 2768,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 512,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 5,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 8,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0)": 2,
    "(1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 1,
    "(0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 136,
    "(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 12,
    "(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1048,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0)": 9,
    "(1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1)": 4,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 2,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2)": 2,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 681,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1166,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0)": 1,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 2,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0)": 12,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 451,
    "(1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 28,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1496,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 7,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 2,
    "(0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1
   }
  },
  {
   "config": "CHSH_a1b1",
   "repeat": 1,
   "job_id": "3f98a06d-946f-43d5-a02f-e129fcc112a9",
   "counts": {
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 6,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0)": 139,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0)": 938,
    "(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 15,
    "(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 37,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 6,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 488,
    "(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 307,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0)": 8,
    "(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 14,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1482,
    "(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 21,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0)": 5,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 115,
    "(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 14,
    "(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 5,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 12,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 18,
    "(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 12,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0)": 699,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 1389,
    "(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 217,
    "(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 16,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 17,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0)": 5,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0)": 480,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0)": 1,
    "(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1050,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 9,
    "(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0)": 33,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0)": 79,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 689,
    "(0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1213,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 395,
    "(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 7,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 927,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0)": 7,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 295,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 186,
    "(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1049,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0)": 32,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 4,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 2704,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)": 550,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0)": 4,
    "(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1003,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0)": 4,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)": 1,
    "(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 34,
    "(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 6,
    "(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 321,
    "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 10,
    "(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0)": 7,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 7,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1295,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0)": 4,
    "(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 24,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 2,
    "(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 531,
    "(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 3,
    "(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 40,
    "(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 9,
    "(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 19,
    "(0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1)": 1,
    "(1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1)": 1,
    "(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 13,
    "(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 27,
    "(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)": 6,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 487,
    "(0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 9,
    "(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 4,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0)": 5,
    "(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0)": 9,
    "(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)": 1,
    "(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 36,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0)": 10,
    "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0)": 2,
    "(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 1,
    "(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)": 12,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1)": 3,
    "(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0)": 22,
    "(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0)": 1,
    "(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0)": 27,
    "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0)": 30,
    "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0)": 244
   }
  }
 ]
}

==> anc/reproducibility/manifest/job_manifest.csv <==
session,config,pass,recycling,hom_at_pass_pct,job_id,n_samples,supports,records_file
2026-07-04 CHSH acquisition session 1,CHSH_a0b0,0,False,92.0,c51daaad-a6ec-4d5e-b183-b69af7835f45,5000,CHSH pass table session 1 pass 0; Fig. 2; pooled/combined S,e8_chsh_rerun2_records.json
2026-07-04 CHSH acquisition session 1,CHSH_a0b1,0,False,92.0,abd886e0-2b98-4702-9296-fad18863f6b7,5000,CHSH pass table session 1 pass 0; Fig. 2; pooled/combined S,e8_chsh_rerun2_records.json
2026-07-04 CHSH acquisition session 1,CHSH_a1b0,0,False,92.0,9c830564-c7e2-49a7-b7e6-d6b3807e8748,5000,CHSH pass table session 1 pass 0; Fig. 2; pooled/combined S,e8_chsh_rerun2_records.json
2026-07-04 CHSH acquisition session 1,CHSH_a1b1,0,False,92.0,ff680d8c-6ffe-4236-8f50-64f967addbe3,5000,CHSH pass table session 1 pass 0; Fig. 2; pooled/combined S,e8_chsh_rerun2_records.json
2026-07-04 CHSH acquisition session 1,CHSH_a0b0,1,False,92.0,f5576397-e7f4-4583-963c-cadccabdad73,5000,CHSH pass table session 1 pass 1; Fig. 2; pooled/combined S,e8_chsh_rerun2_records.json
2026-07-04 CHSH acquisition session 1,CHSH_a0b1,1,False,92.0,b6711ae9-a6e3-45fe-b3e3-65d990723ba3,5000,CHSH pass table session 1 pass 1; Fig. 2; pooled/combined S,e8_chsh_rerun2_records.json
2026-07-04 CHSH acquisition session 1,CHSH_a1b0,1,False,92.0,8d1deeb5-bc7d-47ca-8f6d-4091cea2fdb3,5000,CHSH pass table session 1 pass 1; Fig. 2; pooled/combined S,e8_chsh_rerun2_records.json
2026-07-04 CHSH acquisition session 1,CHSH_a1b1,1,False,92.0,ec78768f-0095-4fe2-8b0a-3efe5e376401,5000,CHSH pass table session 1 pass 1; Fig. 2; pooled/combined S,e8_chsh_rerun2_records.json
2026-07-04 CHSH acquisition session 1,CHSH_a0b0,2,False,90.3,4ddff466-605c-4d9a-ad31-6f3643ad1e16,5000,CHSH pass table session 1 pass 2; Fig. 2; pooled/combined S,e8_chsh_rerun2_records.json
2026-07-04 CHSH acquisition session 1,CHSH_a0b1,2,False,90.3,d830e06e-51b4-46e2-a474-e537698d72b9,5000,CHSH pass table session 1 pass 2; Fig. 2; pooled/combined S,e8_chsh_rerun2_records.json
2026-07-04 CHSH acquisition session 1,CHSH_a1b0,2,False,90.3,66d62585-7d59-4e34-b520-0a9fc64c9762,5000,CHSH pass table session 1 pass 2; Fig. 2; pooled/combined S,e8_chsh_rerun2_records.json
2026-07-04 CHSH acquisition session 1,CHSH_a1b1,2,False,90.3,990d2ab2-b9c3-4fd8-a922-400eff417bfe,5000,CHSH pass table session 1 pass 2; Fig. 2; pooled/combined S,e8_chsh_rerun2_records.json
2026-07-04 CHSH acquisition session 1,CHSH_a0b0,3,False,90.3,46d9ddd4-fb23-4b5c-aed2-95e843bda9c9,5000,CHSH pass table session 1 pass 3; Fig. 2; pooled/combined S,e8_chsh_rerun2_records.json
2026-07-04 CHSH acquisition session 1,CHSH_a0b1,3,False,90.3,24351749-081b-4bf0-b415-7008acd059fb,5000,CHSH pass table session 1 pass 3; Fig. 2; pooled/combined S,e8_chsh_rerun2_records.json
2026-07-04 CHSH acquisition session 1,CHSH_a1b0,3,False,90.3,5c98a7f1-433d-49b4-909e-6c53c6a58618,5000,CHSH pass table session 1 pass 3; Fig. 2; pooled/combined S,e8_chsh_rerun2_records.json
2026-07-04 CHSH acquisition session 1,CHSH_a1b1,3,False,90.3,1a4087f0-ca6b-4dcc-8010-b813851f9300,5000,CHSH pass table session 1 pass 3; Fig. 2; pooled/combined S,e8_chsh_rerun2_records.json
2026-07-04 CHSH acquisition session 1,CHSH_a0b0,AB,True,,be54b280-0f4b-4529-8a7a-d1759f9a3f05,5000,In-text photon-recycling A/B comparison,e8_chsh_rerun2_records.json
2026-07-04 CHSH acquisition session 1,CHSH_a0b0,AB,False,,6f4ae9e7-8fa3-4282-86d8-a6e1df49ea1f,5000,In-text photon-recycling A/B comparison,e8_chsh_rerun2_records.json
2026-07-04 CHSH acquisition session 2 (post-recalibration),CHSH_a0b0,0,False,91.5,7163d42a-9158-4ed1-9ed1-21010c1f5944,5000,CHSH pass table session 2 pass 0; Fig. 2; pooled/combined S,e8_chsh_repl_records.json
2026-07-04 CHSH acquisition session 2 (post-recalibration),CHSH_a0b1,0,False,91.5,ddd81acb-eb56-4d23-8761-389cc6dbed0a,5000,CHSH pass table session 2 pass 0; Fig. 2; pooled/combined S,e8_chsh_repl_records.json
2026-07-04 CHSH acquisition session 2 (post-recalibration),CHSH_a1b0,0,False,91.5,cb2f53bf-0b7f-48cd-a603-4ca537dd8c55,5000,CHSH pass table session 2 pass 0; Fig. 2; pooled/combined S,e8_chsh_repl_records.json
2026-07-04 CHSH acquisition session 2 (post-recalibration),CHSH_a1b1,0,False,91.5,786e3d5e-6805-47f2-a848-8ffaccc7aeeb,5000,CHSH pass table session 2 pass 0; Fig. 2; pooled/combined S,e8_chsh_repl_records.json
2026-07-04 CHSH acquisition session 2 (post-recalibration),CHSH_a0b0,1,False,91.5,e1f03673-81cb-4d56-8006-4b7f90a5e688,5000,CHSH pass table session 2 pass 1; Fig. 2; pooled/combined S,e8_chsh_repl_records.json
2026-07-04 CHSH acquisition session 2 (post-recalibration),CHSH_a0b1,1,False,91.5,f53ec2f1-4ca0-40c2-97be-a2ce5e05ff41,5000,CHSH pass table session 2 pass 1; Fig. 2; pooled/combined S,e8_chsh_repl_records.json
2026-07-04 CHSH acquisition session 2 (post-recalibration),CHSH_a1b0,1,False,91.5,b1a2eaf8-6259-4919-a1f7-5383e18232ec,5000,CHSH pass table session 2 pass 1; Fig. 2; pooled/combined S,e8_chsh_repl_records.json
2026-07-04 CHSH acquisition session 2 (post-recalibration),CHSH_a1b1,1,False,91.5,c0707b8b-46d3-49cc-acd2-5f122df851b1,5000,CHSH pass table session 2 pass 1; Fig. 2; pooled/combined S,e8_chsh_repl_records.json
2026-07-04 CHSH acquisition session 2 (post-recalibration),CHSH_a0b0,2,False,91.5,86c2a4b4-143c-450d-802a-ce646d485023,5000,CHSH pass table session 2 pass 2; Fig. 2; pooled/combined S,e8_chsh_repl_records.json
2026-07-04 CHSH acquisition session 2 (post-recalibration),CHSH_a0b1,2,False,91.5,5f770315-c866-4ba0-9690-93889a4e98dc,5000,CHSH pass table session 2 pass 2; Fig. 2; pooled/combined S,e8_chsh_repl_records.json
2026-07-04 CHSH acquisition session 2 (post-recalibration),CHSH_a1b0,2,False,91.5,0c7d3436-f052-45d1-9c47-d75104b06097,5000,CHSH pass table session 2 pass 2; Fig. 2; pooled/combined S,e8_chsh_repl_records.json
2026-07-04 CHSH acquisition session 2 (post-recalibration),CHSH_a1b1,2,False,91.5,8231c23e-06cf-47da-9414-6af7d9772790,5000,CHSH pass table session 2 pass 2; Fig. 2; pooled/combined S,e8_chsh_repl_records.json
2026-07-04 CHSH acquisition session 2 (post-recalibration),CHSH_a0b0,3,False,91.5,e43c20cd-6bd6-4018-98e2-b7c63065b80f,5000,CHSH pass table session 2 pass 3; Fig. 2; pooled/combined S,e8_chsh_repl_records.json
2026-07-04 CHSH acquisition session 2 (post-recalibration),CHSH_a0b1,3,False,91.5,265bea02-8abe-4955-99af-2ad9d486f83d,5000,CHSH pass table session 2 pass 3; Fig. 2; pooled/combined S,e8_chsh_repl_records.json
2026-07-04 CHSH acquisition session 2 (post-recalibration),CHSH_a1b0,3,False,91.5,ede49f18-5c63-4d7d-b51b-40a7c72231d5,5000,CHSH pass table session 2 pass 3; Fig. 2; pooled/combined S,e8_chsh_repl_records.json
2026-07-04 CHSH acquisition session 2 (post-recalibration),CHSH_a1b1,3,False,91.5,10a61b54-6562-4e28-8d82-f5d440d44406,5000,CHSH pass table session 2 pass 3; Fig. 2; pooled/combined S,e8_chsh_repl_records.json
gate characterization,CZ_tt_00,0,platform default,,b926e3c2-71c4-4398-98aa-58f02c966863,20000,CZ diagnostic table,gate_characterization_records.json
gate characterization,CZ_tt_00,1,platform default,,7805f496-c3ab-4de9-a373-d0c9d26fa0cc,20000,CZ diagnostic table,gate_characterization_records.json
gate characterization,CZ_tt_01,0,platform default,,9977948a-a584-4c06-965f-1b7d7731256a,20000,CZ diagnostic table,gate_characterization_records.json
gate characterization,CZ_tt_01,1,platform default,,661909b2-1f0b-486f-a4cb-79ed6e1ed8b2,20000,CZ diagnostic table,gate_characterization_records.json
gate characterization,CZ_tt_10,0,platform default,,14082fef-3c04-4d7a-980d-36445f7bf4cd,20000,CZ diagnostic table,gate_characterization_records.json
gate characterization,CZ_tt_10,1,platform default,,558b96f4-b3fa-41ed-bd79-a0f1ab4a90fa,20000,CZ diagnostic table,gate_characterization_records.json
gate characterization,CZ_tt_11,0,platform default,,fd59fdfa-91f2-472b-8229-06ad34f65a36,20000,CZ diagnostic table,gate_characterization_records.json
gate characterization,CZ_tt_11,1,platform default,,e5a5fd9e-e297-497b-a2c8-57f6624390fb,20000,CZ diagnostic table,gate_characterization_records.json
gate characterization,CZ_phase_b0,0,platform default,,64a11d9c-8811-4254-a0e2-91735b176142,20000,CZ diagnostic table,gate_characterization_records.json
gate characterization,CZ_phase_b0,1,platform default,,a0fe9d4a-ef07-4f10-a4a4-f471000cf4e7,20000,CZ diagnostic table,gate_characterization_records.json
gate characterization,CZ_phase_b1,0,platform default,,dd8310bf-9ee9-4fbb-a750-8d0572ed7c91,20000,CZ diagnostic table,gate_characterization_records.json
gate characterization,CZ_phase_b1,1,platform default,,0f20b234-dd70-466f-bb6f-09b7d5f53fee,20000,CZ diagnostic table,gate_characterization_records.json
gate characterization,Bell_ZZ,0,platform default,,2e6d36ae-a04f-4cb2-8c3d-e65eb50e1deb,20000,Exploratory two-setting witness cross-check,gate_characterization_records.json
gate characterization,Bell_ZZ,1,platform default,,50114613-1320-49ca-8133-76771275b46a,20000,Exploratory two-setting witness cross-check,gate_characterization_records.json
gate characterization,CHSH_a0b0,pilot,platform default,,541d29de-0ae6-452c-80bf-64a8afb813a8,5000,Exploratory long-window CHSH characterization (not primary),gate_characterization_records.json
gate characterization,Bell_XX,0,platform default,,9451d483-4819-40ea-ae82-c281f37e919f,20000,Exploratory two-setting witness cross-check,gate_characterization_records.json
gate characterization,Bell_XX,1,platform default,,f5be78b6-b762-4d92-8dc8-a557e71cb615,20000,Exploratory two-setting witness cross-check,gate_characterization_records.json
gate characterization,CHSH_a0b0,0,platform default,,58592f94-c92f-49b5-8597-38cf4001b0a1,20000,Exploratory long-window CHSH characterization (not primary),gate_characterization_records.json
gate characterization,CHSH_a0b0,1,platform default,,935016d8-b2bb-46c1-bb09-399645207fb5,20000,Exploratory long-window CHSH characterization (not primary),gate_characterization_records.json
gate characterization,CHSH_a0b1,0,platform default,,1cb28a4c-4583-46df-a2a6-9976904871d8,20000,Exploratory long-window CHSH characterization (not primary),gate_characterization_records.json
gate characterization,CHSH_a0b1,1,platform default,,8f069edb-cd33-4d19-9e9c-4c1a49a77b65,20000,Exploratory long-window CHSH characterization (not primary),gate_characterization_records.json
gate characterization,CHSH_a1b0,0,platform default,,32d5387c-7de2-4c3b-b4e3-2ef64ed50bef,20000,Exploratory long-window CHSH characterization (not primary),gate_characterization_records.json
gate characterization,CHSH_a1b0,1,platform default,,4980bdf1-18f8-49a1-b44a-6ddc984ce4bc,20000,Exploratory long-window CHSH characterization (not primary),gate_characterization_records.json
gate characterization,CHSH_a1b1,0,platform default,,72d7aa60-92d5-413a-b531-c5f20c430714,20000,Exploratory long-window CHSH characterization (not primary),gate_characterization_records.json
gate characterization,CHSH_a1b1,1,platform default,,3f98a06d-946f-43d5-a02f-e129fcc112a9,20000,Exploratory long-window CHSH characterization (not primary),gate_characterization_records.json


==> anc/reproducibility/requirements.txt <==
# Phase B reproducibility package -- pinned software environment.
#
# Tested with CPython 3.11.10 on macOS (arm64) and Linux (x86_64).
# Install into a clean virtual environment with:
#
#     python3.11 -m venv .venv && source .venv/bin/activate
#     pip install -r requirements.txt
#
# Both pinned packages are required for the advertised verification path:
# verify_targets.py and verify_package.py import the circuit-construction
# module (logical_2block_chsh_belenos.py), which uses perceval-quandela for
# photonic BasicState / Fock-state bookkeeping; numpy is used throughout
# the analysis scripts. Versions are pinned exactly to the environment in
# which every number and table in the manuscript was regenerated.

numpy==2.4.4
perceval-quandela==1.2.4


==> anc/reproducibility/scripts/distinguishability_model.py <==
"""Partial-distinguishability model for the Phase B CHSH experiment
(Sec. Systematics of the manuscript).

The two source photons interfere with probability v (wavepacket overlap)
and behave as distinguishable particles with probability 1 - v:

    P(pattern) = v * P_coherent(pattern) + (1 - v) * P_distinguishable(pattern)

Both reference distributions are computed exactly from the same target
16-mode unitaries submitted to the hardware.  The script prints the
predicted CHSH S as a function of v (violation threshold quoted in the
manuscript) and fits v to the archived CHSH records.

Usage:  python3 distinguishability_model.py     (from scripts/)
"""
import ast
import json
import math
import sys
from collections import defaultdict
from pathlib import Path

import numpy as np

sys.path.insert(0, str(Path(__file__).parent))
from logical_2block_chsh_belenos import (  # noqa: E402
    build_configs, total_unitary, tally, correlation, N_MODES,
)

import perceval as pcvl  # noqa: E402

DATA = Path(__file__).parent.parent / "data" / "raw"
SIGN = {"a0b0": 1, "a0b1": 1, "a1b0": 1, "a1b1": -1}


def coherent_dist(u):
    out = defaultdict(float)
    for i in range(N_MODES):
        for j in range(i, N_MODES):
            a = u[i, 0] * u[j, 8] + u[j, 0] * u[i, 8]
            if i == j:
                a /= math.sqrt(2)
            p = abs(a) ** 2
            if p > 1e-15:
                occ = [0] * N_MODES
                occ[i] += 1
                occ[j] += 1
                out[tuple(occ)] += p
    z = sum(out.values())
    return {k: w / z for k, w in out.items()}


def distinguishable_dist(u):
    p1 = np.abs(u[:, 0]) ** 2
    p2 = np.abs(u[:, 8]) ** 2
    out = defaultdict(float)
    for i in range(N_MODES):
        for j in range(N_MODES):
            p = p1[i] * p2[j]
            if p > 1e-15:
                occ = [0] * N_MODES
                occ[i] += 1
                occ[j] += 1
                out[tuple(occ)] += p
    z = sum(out.values())
    return {k: w / z for k, w in out.items()}


def correlator_at_v(coh, dis, v):
    mix = defaultdict(float)
    for k, w in coh.items():
        mix[k] += v * w
    for k, w in dis.items():
        mix[k] += (1 - v) * w
    bs = {pcvl.BasicState(list(k)): w for k, w in mix.items()}
    counts, succ, _ = tally(bs)
    return correlation(counts)


def main():
    chsh_cfgs = {c["name"]: c for c in build_configs()
                 if c["kind"].startswith("chsh")}
    refs = {}
    for name, c in chsh_cfgs.items():
        u = total_unitary(c["prep_a"], c["prep_b"], c["L_a"], c["L_b"])
        refs[name] = (coherent_dist(u), distinguishable_dist(u))

    print("Predicted CHSH S vs photon indistinguishability v:")
    v_crit = None
    for v in np.arange(0.80, 1.001, 0.01):
        S = sum(SIGN[n.split("CHSH_")[1]] * correlator_at_v(*refs[n], v)
                for n in refs)
        flag = "  <-- violation" if S > 2 else ""
        if S > 2 and v_crit is None:
            v_crit = v
        print(f"  v = {v:.2f}   S = {S:+.4f}{flag}")
    print(f"\nviolation threshold: v ~ {v_crit:.2f}")

    # fit v to the archived CHSH acquisition data (least-squares on the four E's)
    d = json.load(open(DATA / "e8_chsh_rerun2_records.json"))
    merged = defaultdict(lambda: defaultdict(float))
    for j in d["jobs"]:
        if j["pass"] == "AB":
            continue
        for k, w in j["counts"].items():
            merged[j["config"]][ast.literal_eval(k)] += w
    E_meas = {}
    for name, dist in merged.items():
        bs = {pcvl.BasicState(list(k)): v for k, v in dist.items()}
        counts, succ, _ = tally(bs)
        E_meas[name] = correlation(counts)

    best = (None, np.inf)
    for v in np.linspace(0.7, 1.0, 301):
        sq = sum((E_meas[n] - correlator_at_v(*refs[n], v)) ** 2
                 for n in refs)
        if sq < best[1]:
            best = (v, sq)
    v_fit = best[0]
    S_fit = sum(SIGN[n.split("CHSH_")[1]] * correlator_at_v(*refs[n], v_fit)
                for n in refs)
    S_meas = sum(SIGN[n.split("CHSH_")[1]] * E_meas[n] for n in refs)
    print(f"\nfit to archived CHSH acquisition data: v = {v_fit:.3f}")
    print(f"model S at fitted v: {S_fit:+.4f}   measured S: {S_meas:+.4f}")


if __name__ == "__main__":
    main()


==> anc/reproducibility/scripts/e8_chsh_rerun2.py <==
"""Phase B CHSH rerun v2 — drift-hardened, recycling-controlled.

Design rationale (see fit_phaseb_visibility.py / analyze_phaseb_failure.py):
the June data fit an effective two-photon visibility v ~ 0.72-0.82 against a
violation threshold of v ~ 0.83, with ~25-minute jobs (phase drift) and
Photon Recycling left at its platform default (postselection contamination)
as the two actionable suspects.  This runner therefore:

  1. uses SHORT jobs (default 5,000 samples) so each job spans minutes,
     not tens of minutes, of interferometer drift;
  2. runs 4 complete CHSH passes (same total budget as 2 x 20k), each pass
     yielding a complete four-setting S in the tightest possible time window;
  3. explicitly DISABLES Photon Recycling on all CHSH jobs, and appends an
     A/B arm (one setting, recycling ON vs OFF) to measure its effect on
     the postselected two-photon set;
  4. gates on live HOM >= --min-hom (default 90.5) at start, and re-reads
     the platform HOM before each pass, aborting cleanly mid-run if the
     calibration collapses (completed passes remain valid).

The 90.5 default follows the availability/penalty analysis: >=92% occurs in
only ~11% of running-time readings (3 of 22 logged days) while >=90.5%
occurs in ~37% (11 of 22 days), and the June failure was dominated by the
protocol's ~14.5-pt circuit penalty rather than source HOM.  This run's
per-pass visibility fit measures the v2 penalty and sets the future gate.

Usage:
    python3 e8_chsh_rerun2.py                # local validation only
    python3 e8_chsh_rerun2.py --hardware     # submit (gated on HOM)
    python3 e8_chsh_rerun2.py --hardware --min-hom 91.5 --samples 5000
"""
import argparse
import json
import signal
import sys
import time
from pathlib import Path

import numpy as np

sys.path.insert(0, str(Path(__file__).parent))
from logical_2block_chsh_belenos import (  # noqa: E402
    build_configs, total_unitary, input_state, tally, correlation, N_MODES,
)

import perceval as pcvl  # noqa: E402
from perceval.algorithm import Sampler  # noqa: E402
from perceval.runtime import RemoteJob  # noqa: E402

OUT_PATH = Path(__file__).parent / "e8_chsh_rerun2_records.json"
N_PASSES = 4


def read_token():
    return (Path.home() / ".quandela_token").read_text().strip()


def platform_hom(token, attempts=8, wait_s=30):
    """Fetch HOM/status with retries; transient read timeouts killed the
    2 Jul launch at this exact call, so never trust a single attempt."""
    last = None
    for i in range(1, attempts + 1):
        try:
            rpc = pcvl.RemoteProcessor(
                "qpu:belenos", token=token).get_rpc_handler()
            d = rpc.fetch_platform_details()
            perfs = d.get("perfs") or {}
            return perfs.get("HOM (%)"), d.get("status"), perfs
        except Exception as e:
            last = e
            print(f"  [platform query {i}/{attempts} failed: {e}; retry]",
                  flush=True)
            time.sleep(wait_s)
    raise RuntimeError(f"platform query failed {attempts} times: {last}")


def submit_with_watchdog(token, u, job_name, n_samples, recycling,
                         timeout_s=120, attempts=3):
    """Fresh RemoteProcessor per job + SIGALRM watchdog (see campaign notes)."""
    def _alarm(sig, frm):
        raise TimeoutError(f"submission exceeded {timeout_s}s")

    last = None
    for attempt in range(1, attempts + 1):
        old = signal.signal(signal.SIGALRM, _alarm)
        signal.alarm(timeout_s)
        try:
            qpu = pcvl.RemoteProcessor("qpu:belenos", token=token)
            qpu.set_circuit(
                pcvl.Circuit(N_MODES).add(0, pcvl.Unitary(pcvl.Matrix(u))))
            qpu.with_input(input_state())
            qpu.min_detected_photons_filter(2)
            qpu.set_parameter("use_photon_recycling", bool(recycling))
            sampler = Sampler(qpu, max_shots_per_call=10_000_000)
            sampler.default_job_name = job_name
            job = sampler.sample_count.execute_async(n_samples)
            signal.alarm(0)
            return job
        except Exception as e:
            signal.alarm(0)
            last = e
            print(f"\n  [submit attempt {attempt}/{attempts} failed: {e}; "
                  f"retrying]", flush=True)
            time.sleep(15)
        finally:
            signal.signal(signal.SIGALRM, old)
    raise RuntimeError(f"submission failed after {attempts} attempts: {last}")


def wait_for_results(rpc, job_id, poll_s=10, max_net_errors=120):
    net_errors = 0
    while True:
        try:
            status = rpc.get_job_status(job_id)["status"]
            net_errors = 0
        except Exception as e:
            net_errors += 1
            if net_errors > max_net_errors:
                raise
            print(f"\n  [net error {net_errors}/{max_net_errors}: {e}; retry]",
                  flush=True)
            time.sleep(30)
            continue
        if status in ("completed", "success"):
            while True:
                try:
                    return RemoteJob.from_id(job_id, rpc).get_results()["results"]
                except Exception as e:
                    net_errors += 1
                    if net_errors > max_net_errors:
                        raise
                    print(f"\n  [download error {net_errors}/{max_net_errors}:"
                          f" {e}; retry]", flush=True)
                    time.sleep(30)
        if status in ("canceled", "error", "failure"):
            raise RuntimeError(f"job {job_id} ended with status {status}")
        time.sleep(poll_s)


def chsh_from_pass(per_config):
    E = {}
    for name, dist in per_config.items():
        bs = {pcvl.BasicState(list(k)): v for k, v in dist.items()}
        counts, succ, total = tally(bs)
        key = name.split("CHSH_")[1]
        E[key] = (correlation(counts), succ, total)
    S = E["a0b0"][0] + E["a0b1"][0] + E["a1b0"][0] - E["a1b1"][0]
    return E, S


def validate(chsh_configs):
    ok = True
    for c in chsh_configs:
        u = total_unitary(c["prep_a"], c["prep_b"], c["L_a"], c["L_b"])
        err = np.max(np.abs(u.conj().T @ u - np.eye(N_MODES)))
        ok &= err < 1e-10
        print(f"  {c['name']}: unitary residual {err:.1e}")
    print(f"VALIDATION {'PASSED' if ok else 'FAILED'}")
    return ok


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--hardware", action="store_true")
    ap.add_argument("--samples", type=int, default=5_000)
    ap.add_argument("--min-hom", type=float, default=90.5)
    ap.add_argument("--skip-ab", action="store_true",
                    help="skip the recycling ON/OFF A/B arm")
    args = ap.parse_args()

    chsh_configs = [c for c in build_configs() if c["kind"].startswith("chsh")]
    assert len(chsh_configs) == 4
    if not validate(chsh_configs):
        sys.exit("validation failed - not submitting")
    if not args.hardware:
        print("(local validation only; use --hardware to submit)")
        return

    token = read_token()
    hom, status, perfs = platform_hom(token)
    print(f"Platform: HOM={hom}%  status={status}")
    if hom is None or float(hom) < args.min_hom:
        sys.exit(f"HOM {hom}% below gate {args.min_hom}% - not submitting")

    rpc = pcvl.RemoteProcessor("qpu:belenos", token=token).get_rpc_handler()
    records = {"platform": "qpu:belenos", "n_samples_per_job": args.samples,
               "design": f"{N_PASSES} fast passes x 4 CHSH settings, "
                         f"recycling OFF; A/B recycling arm",
               "started": time.strftime("%Y-%m-%dT%H:%M:%S%z"),
               "platform_perfs_start": perfs, "jobs": []}

    def save():
        OUT_PATH.write_text(json.dumps(records, indent=1))

    passes = [dict() for _ in range(N_PASSES)]
    t0 = time.time()
    for rep in range(N_PASSES):
        try:
            hom_now, status_now, _ = platform_hom(token)
        except RuntimeError as e:
            # metadata outage mid-run: keep going, jobs are what matter
            print(f"\n-- pass {rep} (HOM check unavailable: {e}) --",
                  flush=True)
            hom_now, status_now = None, "unknown"
        else:
            print(f"\n-- pass {rep} (HOM {hom_now}%, {status_now}) --",
                  flush=True)
        if hom_now is not None and float(hom_now) < args.min_hom - 0.5:
            print(f"HOM collapsed below {args.min_hom - 0.5}%; stopping "
                  f"after {rep} complete passes.", flush=True)
            break
        for c in chsh_configs:
            u = total_unitary(c["prep_a"], c["prep_b"], c["L_a"], c["L_b"])
            job = submit_with_watchdog(
                token, u, f"E8v2_{c['name']}_p{rep}", args.samples,
                recycling=False)
            print(f"  {c['name']:>10s} p{rep}: job {job.id}", end=" ",
                  flush=True)
            raw = wait_for_results(rpc, job.id)
            d = passes[rep].setdefault(c["name"], {})
            for state, n in raw.items():
                d[tuple(state)] = d.get(tuple(state), 0) + n
            records["jobs"].append({
                "config": c["name"], "pass": rep, "recycling": False,
                "job_id": job.id, "t_s": round(time.time() - t0, 1),
                "hom_at_pass": hom_now,
                "counts": {str(tuple(s)): int(n) for s, n in raw.items()},
            })
            save()
            print(f"done ({sum(raw.values()):.0f} events)", flush=True)

    if not args.skip_ab:
        print("\n-- A/B arm: photon recycling ON vs OFF (setting a0b0) --",
              flush=True)
        c = chsh_configs[0]
        u = total_unitary(c["prep_a"], c["prep_b"], c["L_a"], c["L_b"])
        for recycling in (True, False):
            job = submit_with_watchdog(
                token, u, f"E8v2_AB_recycling_{'on' if recycling else 'off'}",
                args.samples, recycling=recycling)
            print(f"  recycling={'ON ' if recycling else 'OFF'}: job {job.id}",
                  end=" ", flush=True)
            raw = wait_for_results(rpc, job.id)
            records["jobs"].append({
                "config": c["name"], "pass": "AB", "recycling": recycling,
                "job_id": job.id, "t_s": round(time.time() - t0, 1),
                "counts": {str(tuple(s)): int(n) for s, n in raw.items()},
            })
            save()
            counts, succ, total = tally(raw)
            print(f"done (PS rate {succ / total:.4f}, "
                  f"E {correlation(counts):+.4f})", flush=True)

    print("\n" + "=" * 60)
    print("CHSH ANALYSIS (per pass, then merged)")
    print("=" * 60)
    merged = {}
    for rep in range(N_PASSES):
        if not passes[rep]:
            continue
        E, S = chsh_from_pass(passes[rep])
        print(f"\npass {rep}:")
        for k, (e, succ, tot) in sorted(E.items()):
            print(f"  E({k}) = {e:+.4f}   ({succ:.0f} postselected, "
                  f"PS rate {succ / tot:.4f})")
        print(f"  S = {S:+.4f}   {'VIOLATION' if abs(S) > 2 else 'no violation'}")
        for name, dist in passes[rep].items():
            m = merged.setdefault(name, {})
            for k, v in dist.items():
                m[k] = m.get(k, 0) + v
    if merged:
        E, S = chsh_from_pass(merged)
        print("\nmerged (all passes):")
        for k, (e, succ, tot) in sorted(E.items()):
            print(f"  E({k}) = {e:+.4f}   ({succ:.0f} postselected)")
        print(f"  S = {S:+.4f}   "
              f"{'VIOLATION (witnesses entanglement under fair sampling)' if abs(S) > 2 else 'no violation'}"
              f"   (ideal 2.8284)")


if __name__ == "__main__":
    main()


==> anc/reproducibility/scripts/logical_2block_chsh_belenos.py <==
"""
Experiment 8 (Phase B): Two-photon entanglement between two Q3 blocks — CHSH
============================================================================

Two logical qubits, one per Q3 block, each encoded in the *neutral
(protected) subspace* of its block:

    |0>_L = (e0 - e1)/sqrt(2)     (rail 0: modes 0,1 of the block)
    |1>_L = (e2 - e3)/sqrt(2)     (rail 1: modes 2,3 of the block)

Both rails are neutral vectors (orthogonal to the uniform/Sigma direction),
so the logical information lives entirely inside the dump-protected sector
used by the Q3 architecture.

Layout (16 modes on the 24-mode chip):
    Block A: modes 0-7   (rails 0,1 / 2,3; loss-balancing dumps 4,5)
    Block B: modes 8-15  (rails 8,9 / 10,11; dumps 12,13)
    Photons injected at modes 0 and 8 (both connected input modes).

Entangling gate: postselected CZ (Ralph/Langford/Bell/White construction,
success probability 1/9), generalized to two-mode rails by coupling
corresponding sub-modes pairwise with identical T = 1/3 beamsplitters:

    central BS: (2,10) and (3,11)            -> |11> amplitude  T - R = -1/3
    dump BS:    (0,4),(1,5) and (8,12),(9,13) -> |00>,|01>,|10> amplitude 1/3

Because both rails use the same (e_i - e_j)/sqrt(2) pattern, the pairwise
coupling commutes with the in-rail rotation, so the two-photon interference
reproduces the single-mode RLW amplitudes exactly (verified numerically).

Sub-experiments (each config = one 16-mode unitary):
    A. CZ truth table (Z basis):   |ab>_L -> |ab>_L           (4 configs)
    B. CZ phase check:  CZ|+0> = |+0>,  CZ|+1> = |-1>          (2 configs)
    C. Two-setting witness: <ZZ> = <XX> = +1 on (H_B)CZ|++> = |Phi+> (2 configs)
    D. CHSH:            theta_A in {0, pi/4}, theta_B in {pi/8, -pi/8}
                        S = E00 + E01 + E10 - E11 = 2*sqrt(2) ideal (4 configs)

Postselection: exactly one click among A logical ports {0,2} AND one click
among B logical ports {8,10}.  Everything else (dumps, anti-rail leakage,
bunching) is the 8/9 gate-failure budget plus encoding leakage.

Run modes
    python3 logical_2block_chsh_belenos.py                  # local simulation
    python3 logical_2block_chsh_belenos.py --hardware       # qpu:belenos
    python3 logical_2block_chsh_belenos.py --remote-sim     # sim:belenos
    python3 logical_2block_chsh_belenos.py --samples N      # override samples

Token is read from ~/.quandela_token (never hard-coded here).
"""

import argparse
import math
import sys
import time
from pathlib import Path

import numpy as np
import perceval as pcvl
from perceval.algorithm import Sampler

N_MODES = 16
N_SAMPLES = 20_000           # requested coincidences budget per config (see notes)

BLOCK_A, BLOCK_B = 0, 8      # mode offsets
PORT_A = (0, 2)              # logical readout ports (0 -> |0>, 2 -> |1>)
PORT_B = (8, 10)

T_BS = 1.0 / 3.0             # RLW beamsplitter transmission

# ── Linear-optics building blocks ────────────────────────────────────────

def bs_pair(u, i, j, T=T_BS):
    """Apply a symmetric beamsplitter [[sqrt(T), i sqrt(R)], [i sqrt(R), sqrt(T)]]
    between modes i and j (left-multiplied onto u)."""
    t, r = math.sqrt(T), math.sqrt(1.0 - T)
    b = np.eye(N_MODES, dtype=complex)
    b[i, i] = t
    b[j, j] = t
    b[i, j] = 1j * r
    b[j, i] = 1j * r
    return b @ u

def prep_unitary_4(target):
    """4-mode unitary with U e0 = target (QR completion)."""
    t = np.asarray(target, dtype=complex).flatten()
    t = t / np.linalg.norm(t)
    seed = np.column_stack([t.reshape(-1, 1), np.eye(4, dtype=complex)[:, 1:]])
    q, _ = np.linalg.qr(seed)
    if abs(np.vdot(q[:, 0], t)) > 1e-12:
        q[:, 0] *= np.vdot(q[:, 0], t).conj() / abs(np.vdot(q[:, 0], t))
    return q

def logical_state_4(alpha, beta):
    """Block-local 4-mode vector  alpha*rail0 + beta*rail1 (both neutral)."""
    v = np.zeros(4, dtype=complex)
    v[0], v[1] = alpha / np.sqrt(2), -alpha / np.sqrt(2)
    v[2], v[3] = beta / np.sqrt(2), -beta / np.sqrt(2)
    return v

# Logical single-qubit ops (2x2)
I2 = np.eye(2, dtype=complex)
H = np.array([[1, 1], [1, -1]], dtype=complex) / np.sqrt(2)

def R(theta):
    """Real rotation: measure Z after R(theta)  <=>  cos(2t) Z - sin(2t) X."""
    c, s = math.cos(theta), math.sin(theta)
    return np.array([[c, -s], [s, c]], dtype=complex)

# Extraction within a rail: (e_i - e_j)/sqrt(2) -> e_i
W = np.array([[1, -1], [1, 1]], dtype=complex) / np.sqrt(2)

def block_readout_4(L):
    """Block-local 4-mode readout: logical op L on rails, then rail extraction.
    Mode order (r0m0, r0m1, r1m0, r1m1):  (I2 (x) W) (L (x) I2)."""
    return np.kron(I2, W) @ np.kron(L, I2)

def embed_block(u4, offset):
    """Embed a 4-mode unitary at the given mode offset."""
    u = np.eye(N_MODES, dtype=complex)
    u[offset:offset + 4, offset:offset + 4] = u4
    return u

# ── Circuit assembly ─────────────────────────────────────────────────────

def cz_unitary():
    """Postselected RLW CZ between rails 1 of blocks A and B."""
    u = np.eye(N_MODES, dtype=complex)
    # central two-photon interference (rail1_A <-> rail1_B, sub-mode pairwise)
    u = bs_pair(u, 2, 10)
    u = bs_pair(u, 3, 11)
    # loss-balancing dump couplings on rail0 of each block
    u = bs_pair(u, 0, 4)
    u = bs_pair(u, 1, 5)
    u = bs_pair(u, 8, 12)
    u = bs_pair(u, 9, 13)
    return u

def total_unitary(prep_a, prep_b, L_a, L_b):
    """U_tot = U_readout  U_CZ  U_prep  (16x16)."""
    u_prep = (embed_block(prep_unitary_4(logical_state_4(*prep_a)), BLOCK_A)
              @ embed_block(prep_unitary_4(logical_state_4(*prep_b)), BLOCK_B))
    u_read = (embed_block(block_readout_4(L_a), BLOCK_A)
              @ embed_block(block_readout_4(L_b), BLOCK_B))
    u = u_read @ cz_unitary() @ u_prep
    err = np.max(np.abs(u.conj().T @ u - np.eye(N_MODES)))
    assert err < 1e-10, f"not unitary: {err}"
    return u

# ── Experiment configurations ────────────────────────────────────────────

S2 = 1 / np.sqrt(2)
KET0, KET1, PLUS = (1, 0), (0, 1), (S2, S2)
A0, A1 = 0.0, math.pi / 4          # Alice CHSH angles
B0, B1 = math.pi / 8, -math.pi / 8  # Bob CHSH angles (H folded in separately)

def build_configs():
    configs = []

    # A. CZ truth table (Z basis in, Z basis out; CZ is diagonal)
    for a, ka in ((0, KET0), (1, KET1)):
        for b, kb in ((0, KET0), (1, KET1)):
            configs.append({
                "name": f"CZ_tt_{a}{b}", "kind": "truth_table",
                "prep_a": ka, "prep_b": kb, "L_a": I2, "L_b": I2,
                "expected": (a, b),
            })

    # B. CZ phase check: CZ|+0> = |+0>, CZ|+1> = |-1>  (X readout on A)
    configs.append({"name": "CZ_phase_b0", "kind": "phase",
                    "prep_a": PLUS, "prep_b": KET0,
                    "L_a": H, "L_b": I2, "expected": (0, 0)})
    configs.append({"name": "CZ_phase_b1", "kind": "phase",
                    "prep_a": PLUS, "prep_b": KET1,
                    "L_a": H, "L_b": I2, "expected": (1, 1)})

    # C/D. Bell state |Phi+> = (H_B) CZ |++>;  H folded into B readout
    def bell_cfg(name, kind, L_a, L_b_extra):
        return {"name": name, "kind": kind, "prep_a": PLUS, "prep_b": PLUS,
                "L_a": L_a, "L_b": L_b_extra @ H, "expected": None}

    configs.append(bell_cfg("Bell_ZZ", "witness_ZZ", I2, I2))
    configs.append(bell_cfg("Bell_XX", "witness_XX", H, H))
    for ia, ta in enumerate((A0, A1)):
        for ib, tb in enumerate((B0, B1)):
            configs.append(bell_cfg(f"CHSH_a{ia}b{ib}", f"chsh_{ia}{ib}",
                                    R(ta), R(tb)))
    return configs

# ── Analysis ─────────────────────────────────────────────────────────────

def classify(state):
    """Return (a, b) for a postselected logical coincidence, else None."""
    if sum(state) < 2:
        return None
    na = [min(state[p], 1) for p in PORT_A]
    nb = [min(state[p], 1) for p in PORT_B]
    others = sum(state) - state[PORT_A[0]] - state[PORT_A[1]] \
                        - state[PORT_B[0]] - state[PORT_B[1]]
    if others or sum(na) != 1 or sum(nb) != 1:
        return None
    return (na.index(1), nb.index(1))

def tally(dist):
    """dist: {BasicState: weight}. Returns (counts[2][2], success_weight, total)."""
    counts = np.zeros((2, 2))
    total = 0.0
    for state, w in dist.items():
        total += w
        out = classify(tuple(state))
        if out is not None:
            counts[out] += w
    return counts, counts.sum(), total

def correlation(counts):
    n = counts.sum()
    if n == 0:
        return 0.0
    return (counts[0, 0] + counts[1, 1] - counts[0, 1] - counts[1, 0]) / n

def analyze(results):
    print("\n" + "=" * 72)
    print("ANALYSIS  (postselected on one click in A ports + one in B ports)")
    print("=" * 72)

    print("\nA. CZ TRUTH TABLE + PHASE CHECK")
    all_ok = True
    for r in results:
        if r["kind"] not in ("truth_table", "phase"):
            continue
        counts, succ, total = r["counts"], r["succ"], r["total"]
        if succ == 0:
            print(f"  [???] {r['name']}: no postselected events")
            all_ok = False
            continue
        dom = np.unravel_index(np.argmax(counts), counts.shape)
        ok = dom == r["expected"]
        all_ok &= ok
        print(f"  [{'OK ' if ok else 'BAD'}] {r['name']}: dominant {dom} "
              f"(expected {r['expected']}), P(correct)={counts[r['expected']]/succ:.4f}, "
              f"postselect rate={succ/total:.4f}")

    print("\nB. BELL STATE |Phi+> (exploratory two-setting witness)")
    for r in results:
        if r["kind"].startswith("witness"):
            E = correlation(r["counts"])
            print(f"  <{r['kind'].split('_')[1]}> = {E:+.4f}   "
                  f"(postselect rate {r['succ']/r['total']:.4f})")

    print("\nC. CHSH")
    E = {}
    for r in results:
        if r["kind"].startswith("chsh"):
            key = r["kind"].split("_")[1]
            E[key] = correlation(r["counts"])
            print(f"  E(a{key[0]},b{key[1]}) = {E[key]:+.4f}   "
                  f"(postselected weight {r['counts'].sum():.4f})")
    if len(E) == 4:
        S = E["00"] + E["01"] + E["10"] - E["11"]
        print(f"\n  S = E00 + E01 + E10 - E11 = {S:+.4f}")
        print(f"  |S| > 2  =>  {'CHSH VIOLATED (witnesses entanglement under fair sampling)' if abs(S) > 2 else 'no violation'}"
              f"   (ideal 2*sqrt(2) = {2*math.sqrt(2):.4f})")
    print(f"\n  Truth table + phase all correct: {'YES' if all_ok else 'NO'}")

# ── Runners ──────────────────────────────────────────────────────────────

def input_state():
    occ = [0] * N_MODES
    occ[BLOCK_A] = 1
    occ[BLOCK_B] = 1
    return pcvl.BasicState(occ)

def run_local(configs):
    print("Running local SLOS simulation (no credits spent)…")
    results = []
    for c in configs:
        u = total_unitary(c["prep_a"], c["prep_b"], c["L_a"], c["L_b"])
        proc = pcvl.Processor("SLOS", N_MODES)
        proc.set_circuit(pcvl.Circuit(N_MODES).add(0, pcvl.Unitary(pcvl.Matrix(u))))
        proc.with_input(input_state())
        proc.min_detected_photons_filter(0)
        dist = Sampler(proc).probs()["results"]
        counts, succ, total = tally(dist)
        results.append({**c, "counts": counts, "succ": succ, "total": total})
        print(f"  {c['name']:>12s}: postselect rate {succ/total:.4f}  "
              f"counts(00,01,10,11)=({counts[0,0]:.4f},{counts[0,1]:.4f},"
              f"{counts[1,0]:.4f},{counts[1,1]:.4f})")
    return results

def run_remote(configs, platform, n_samples, jobs_per_config=1, out_path=None):
    """Submit all jobs up front, then poll; merge counts across repeat jobs."""
    import json

    token_path = Path.home() / ".quandela_token"
    if not token_path.exists():
        sys.exit("No token at ~/.quandela_token — aborting remote run.")
    token = token_path.read_text().strip()
    qpu = pcvl.RemoteProcessor(platform, token=token)

    n_jobs = len(configs) * jobs_per_config
    print(f"Running {n_jobs} jobs ({len(configs)} configs x {jobs_per_config}) "
          f"x {n_samples} samples on {platform}…")
    print("(Explorer Offer allows 1 queued job at a time -> strictly sequential)")

    raw_records = []
    merged = {c["name"]: {} for c in configs}
    for c in configs:
        u = total_unitary(c["prep_a"], c["prep_b"], c["L_a"], c["L_b"])
        for rep in range(jobs_per_config):
            qpu.set_circuit(pcvl.Circuit(N_MODES).add(0, pcvl.Unitary(pcvl.Matrix(u))))
            qpu.with_input(input_state())
            qpu.min_detected_photons_filter(2)
            sampler = Sampler(qpu, max_shots_per_call=10_000_000)
            sampler.default_job_name = f"E8_{c['name']}_r{rep}"
            job = sampler.sample_count.execute_async(n_samples)
            print(f"  {c['name']:>12s} r{rep}: job {job.id}", end=" ", flush=True)
            while not job.is_complete:
                time.sleep(10)
            raw = job.get_results()["results"]
            for state, n in raw.items():
                key = tuple(state)
                merged[c["name"]][key] = merged[c["name"]].get(key, 0) + n
            raw_records.append({
                "config": c["name"], "repeat": rep, "job_id": job.id,
                "counts": {str(k): int(v) for k, v in
                           ((tuple(s), n) for s, n in raw.items())},
            })
            print(f"done ({sum(raw.values()):.0f} events)", flush=True)

    if out_path:
        Path(out_path).write_text(json.dumps({
            "platform": platform, "n_samples_per_job": n_samples,
            "jobs_per_config": jobs_per_config, "jobs": raw_records,
        }, indent=1))
        print(f"Raw job records saved to {out_path}")

    results = []
    for c in configs:
        dist = {pcvl.BasicState(list(k)): v for k, v in merged[c["name"]].items()}
        counts, succ, total = tally(dist)
        results.append({**c, "counts": counts, "succ": succ, "total": total})
        print(f"  {c['name']:>12s}: {succ:.0f} postselected / "
              f"{total:.0f} two-photon events")
    return results

def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("--hardware", action="store_true", help="run on qpu:belenos")
    parser.add_argument("--remote-sim", action="store_true", help="run on sim:belenos")
    parser.add_argument("--samples", type=int, default=N_SAMPLES)
    parser.add_argument("--jobs-per-config", type=int, default=1)
    parser.add_argument("--out", type=str, default=None,
                        help="path to save raw job records (JSON)")
    args = parser.parse_args()

    configs = build_configs()
    print(f"Built {len(configs)} configurations (4 truth-table, 2 phase, "
          f"2 witness, 4 CHSH)")

    if args.hardware:
        results = run_remote(configs, "qpu:belenos", args.samples,
                             args.jobs_per_config, args.out)
    elif args.remote_sim:
        results = run_remote(configs, "sim:belenos", args.samples,
                             args.jobs_per_config, args.out)
    else:
        results = run_local(configs)
    analyze(results)

if __name__ == "__main__":
    main()


==> anc/reproducibility/scripts/revision_stats.py <==
"""Revision statistics for the Phase B manuscript (post-review additions).

Computes, directly from the archived records:
  (R1) readout-imbalance-corrected CHSH values for every pass and session
       (kappa = 1.5 nominal and kappa = 1.524 measured): the corrected
       count-pooled DESCRIPTOR S^rw_count (multinomial delta-method
       shot-noise error, cross-checked against a parametric multinomial
       bootstrap) and the reweighted pass-level random-effects SENSITIVITY
       estimator S^rw_pass (Hartung-Knapp SE, t_7 interval, one-sided
       lower endpoint at fixed kappa -- a sensitivity endpoint, NOT a
       formal confidence bound), a kappa sensitivity scan, and the
       break-even kappa* at which the reweighted value would fall to 2;
  (R2) remote-setting marginal diagnostics: P(A=0) and P(B=0) per setting
       with binomial uncertainties, the four remote-setting differences
       with conditional shot-noise z-scores, the same after kappa
       reweighting, and the per-pass dispersion of the two largest
       differences (diagnostics only; they do NOT establish the
       common-ensemble / local-analyzer assumption);
  (R3) within-pass acquisition-position summaries: the signed CHSH
       correlator contribution and the accepted fraction by setting
       position, averaged over the eight passes.  Setting and acquisition
       position are PERFECTLY CONFOUNDED (fixed order a0b0, a0b1, a1b0,
       a1b1 in every pass), so these are descriptive summaries only and
       are NOT interpreted as temporal trend tests: the data cannot
       separate setting-dependent correlators from time-dependent drift;
  (R4) random-effects meta-analysis of the eight raw pass estimates:
       DerSimonian-Laird and REML between-pass variance tau^2, pooled
       estimate, Hartung-Knapp standard error and confidence interval.

Usage:  python3 revision_stats.py     (from the scripts/ directory)
"""
import math
import sys
from pathlib import Path

sys.path.insert(0, str(Path(__file__).parent))
from tier1_stats import (  # noqa: E402
    load_session, pooled_counts, pass_estimates, chsh_reweighted,
    tally_setting, correlation, t_crit, random_effects, bootstrap_scorr,
    SIGN, DATA,
)
import json  # noqa: E402

ORDER = ["a0b0", "a0b1", "a1b0", "a1b1"]   # fixed acquisition order


# ── helpers ───────────────────────────────────────────────────────────────

def setting_counts(jobs):
    """Pooled 2x2 logical counts per setting key, e.g. out['a0b0']."""
    out = {}
    for name, dist in pooled_counts(jobs).items():
        key = name.split("CHSH_")[1]
        counts, succ, _ = tally_setting(dist)
        out[key] = counts
    return out


def marginals(counts):
    """Raw P(A=0), P(B=0) with binomial SEs."""
    n00, n01 = counts[0, 0], counts[0, 1]
    n10, n11 = counts[1, 0], counts[1, 1]
    nA, nB = n00 + n01 + n10 + n11, n00 + n01 + n10 + n11
    pA, pB = (n00 + n01) / nA, (n00 + n10) / nB
    seA = math.sqrt(pA * (1 - pA) / nA)
    seB = math.sqrt(pB * (1 - pB) / nB)
    return pA, pB, seA, seB


def marginals_rw(counts, kappa):
    """Reweighted marginals with delta-method SEs (independent counts).
    Counts with block-A outcome 1 (N10, N11) are scaled by kappa."""
    n00, n01 = counts[0, 0], counts[0, 1]
    n10, n11 = counts[1, 0], counts[1, 1]

    def frac_se(terms):
        # terms = [(w_num, w_den, n)]; p = num/den, Poisson counts
        num = sum(wn * n for wn, _, n in terms)
        den = sum(wd * n for _, wd, n in terms)
        p = num / den
        var = sum(n * ((wn * den - wd * num) / den**2) ** 2
                  for wn, wd, n in terms)
        return p, math.sqrt(var)

    # P(A=0) = (N00+N01) / (N00+N01 + k(N10+N11))
    pA, seA = frac_se([(1.0, 1.0, n00), (1.0, 1.0, n01),
                       (0.0, kappa, n10), (0.0, kappa, n11)])
    # P(B=0) = (N00+k N10) / (N00+N01 + k(N10+N11))
    pB, seB = frac_se([(1.0, 1.0, n00), (0.0, 1.0, n01),
                       (kappa, kappa, n10), (0.0, kappa, n11)])
    return pA, pB, seA, seB


def diff(p1, s1, p2, s2):
    d = p1 - p2
    se = math.sqrt(s1 * s1 + s2 * s2)
    return d, se, (d / se if se > 0 else float("nan"))


# ── R1: corrected S per pass/session, kappa sensitivity ──────────────────

def r1(s1, s2, kappa_meas):
    print("=" * 68)
    print("(R1) EFFICIENCY-REWEIGHTED CHSH: PER PASS, PER SESSION, KAPPA SCAN")
    print("=" * 68)
    for kappa in (1.5, kappa_meas):
        print(f"\n-- kappa = {kappa:.3f} --")
        p1 = pass_estimates(s1, kappa)
        p2 = pass_estimates(s2, kappa)
        for lbl, ps in (("session 1", p1), ("session 2", p2)):
            print(f"  {lbl} reweighted passes: " +
                  ", ".join(f"{S:.3f}({sig:.3f})" for S, sig, _ in ps))
            Sc, sigc, _ = chsh_reweighted(pooled_counts(
                s1 if lbl == "session 1" else s2), kappa)
            print(f"  {lbl} count-pooled S^rw = {Sc:.3f} +/- {sigc:.3f}")
        allp = p1 + p2
        groups = pooled_counts(s1 + s2)
        Sc, sigc, _ = chsh_reweighted(groups, kappa)
        bm, bsd = bootstrap_scorr(groups, kappa, reps=20000)
        rec = random_effects(allp)
        weakest = min((S - 2) / sig for S, sig, _ in allp)
        print(f"  count-pooled DESCRIPTOR S^rw_count = {Sc:.4f} +/- "
              f"{sigc:.4f} (multinomial delta method; "
              f"bootstrap SD {bsd:.4f})")
        print(f"  pass-level RANDOM EFFECTS S^rw_pass = {rec['mu']:.4f}, "
              f"HK SE {rec['se_hk']:.4f} (tau^2_DL={rec['tau2_dl']:.4f}, "
              f"Q/nu={rec['Q_over_nu']:.2f})")
        print(f"    95% CI [{rec['ci'][0]:.3f}, {rec['ci'][1]:.3f}]; "
              f"one-sided 95% lower ENDPOINT at fixed kappa: "
              f"S^rw >= {rec['lower']:.3f} "
              f"({'above' if rec['lower'] > 2 else 'BELOW'} 2)")
        print(f"  weakest reweighted pass: {weakest:.2f} conditional "
              f"shot-noise sd above 2")
        print(f"  reweighted pass range: [{min(S for S,_,_ in allp):.3f}, "
              f"{max(S for S,_,_ in allp):.3f}]")

    print("\n-- kappa sensitivity (combined, count-pooled) --")
    for kappa in (1.0, 1.2, 1.3, 1.4, 1.5, 1.524, 1.6, 1.7, 1.8, 2.0):
        Sc, sigc, _ = chsh_reweighted(pooled_counts(s1 + s2), kappa)
        print(f"  kappa = {kappa:.3f}: S^rw = {Sc:.4f} +/- {sigc:.4f}")
    # kappa -> infinity limit: E -> (N11 - N10)/(N11 + N10) per setting
    S_inf = 0.0
    for name, dist in pooled_counts(s1 + s2).items():
        counts, _, _ = tally_setting(dist)
        key = name.split("CHSH_")[1]
        e_inf = (counts[1, 1] - counts[1, 0]) / (counts[1, 1] + counts[1, 0])
        S_inf += SIGN[key] * e_inf
    print(f"  kappa -> infinity limit: S^rw -> {S_inf:.4f} "
          f"(worst-case correction from this channel)")
    if S_inf > 2.0:
        print("  no finite break-even kappa exists: the reweighted value")
        print("  stays above the classical bound for ANY kappa >= 1.")
    else:
        lo, hi = 1.0, 1e6
        for _ in range(120):
            mid = math.sqrt(lo * hi)
            Sc, _, _ = chsh_reweighted(pooled_counts(s1 + s2), mid)
            if Sc > 2.0:
                lo = mid
            else:
                hi = mid
        print(f"  break-even kappa* (S^rw = 2): {math.sqrt(lo*hi):.3f}")


def kappa_eff_b1(s1, s2):
    """Fit kappa_eff that zeroes the remote-setting Delta P(B=0) at fixed b1.

    Uses pooled counts; returns (kappa_eff, S_rw_count, sig, pass_rec).
    """
    cs = setting_counts(s1 + s2)

    def delta_b1(kappa):
        _, pB0, _, seB0 = marginals_rw(cs["a0b1"], kappa)
        _, pB1, _, seB1 = marginals_rw(cs["a1b1"], kappa)
        return diff(pB0, seB0, pB1, seB1)

    # Bracket a sign change of Delta P(B=0)|b1 between kappa=1 and 2
    lo, hi = 1.0, 2.0
    d_lo, _, _ = delta_b1(lo)
    d_hi, _, _ = delta_b1(hi)
    if d_lo * d_hi > 0:
        raise RuntimeError(
            f"no zero of Delta P(B=0)|b1 in [1,2]: d(1)={d_lo}, d(2)={d_hi}")
    for _ in range(60):
        mid = 0.5 * (lo + hi)
        d_mid, _, _ = delta_b1(mid)
        if d_lo * d_mid <= 0:
            hi = mid
            d_hi = d_mid
        else:
            lo = mid
            d_lo = d_mid
    kappa_eff = 0.5 * (lo + hi)
    d, se, z = delta_b1(kappa_eff)
    Sc, sigc, _ = chsh_reweighted(pooled_counts(s1 + s2), kappa_eff)
    allp = pass_estimates(s1, kappa_eff) + pass_estimates(s2, kappa_eff)
    rec = random_effects(allp)
    # Largest kappa with pass-level one-sided lower endpoint still > 2
    klo, khi = 1.0, 20.0
    for _ in range(50):
        mid = 0.5 * (klo + khi)
        allp_m = pass_estimates(s1, mid) + pass_estimates(s2, mid)
        if random_effects(allp_m)["lower"] > 2.0:
            klo = mid
        else:
            khi = mid
    k_break = klo
    print("\n" + "=" * 68)
    print("(R1b) KAPPA_EFF (ZEROES b1 REMOTE-SETTING MARGINAL) AND DRIFT BAND")
    print("=" * 68)
    print(f"  kappa_eff = {kappa_eff:.4f}  "
          f"(Delta P(B=0)|b1 = {d:+.5f} +/- {se:.4f}, z={z:+.2f})")
    print(f"  S^rw_count(kappa_eff) = {Sc:.4f} +/- {sigc:.4f}")
    print(f"  S^rw_pass(kappa_eff)  = {rec['mu']:.4f}, "
          f"HK SE {rec['se_hk']:.4f}, "
          f"one-sided lower {rec['lower']:.3f}")
    print(f"  max kappa with pass-level lower endpoint > 2: {k_break:.3f}")
    print(f"  upward variation about 1.524 still keeping lower > 2: "
          f"+{k_break - 1.524:.3f}")
    return kappa_eff, Sc, sigc, rec, k_break


# ── R2: marginal diagnostics ──────────────────────────────────────────────

def r2(s1, s2, kappa):
    print("\n" + "=" * 68)
    print("(R2) REMOTE-SETTING MARGINAL DIAGNOSTICS")
    print("=" * 68)
    cs = setting_counts(s1 + s2)
    print("\npooled marginals (raw):")
    raw = {}
    for k in ORDER:
        pA, pB, seA, seB = marginals(cs[k])
        raw[k] = (pA, pB, seA, seB)
        n = cs[k].sum()
        print(f"  {k}: P(A=0)={pA:.3f}+/-{seA:.3f}  "
              f"P(B=0)={pB:.3f}+/-{seB:.3f}  (n={int(n)})")
    print(f"\npooled marginals (reweighted, kappa={kappa:.3f}):")
    rw = {}
    for k in ORDER:
        pA, pB, seA, seB = marginals_rw(cs[k], kappa)
        rw[k] = (pA, pB, seA, seB)
        print(f"  {k}: P(A=0)={pA:.3f}+/-{seA:.3f}  P(B=0)={pB:.3f}+/-{seB:.3f}")

    print("\nremote-setting (no-signaling) differences "
          "(raw | reweighted), with conditional shot-noise z-scores:")
    print("(diagnostics only; a small z does NOT establish the common-state,")
    print(" local-analyzer assumption on which the entanglement reading rests)")
    # A's marginal must not depend on B's setting; B's on A's setting
    pairs = [("A", "a0", "a0b0", "a0b1"), ("A", "a1", "a1b0", "a1b1"),
             ("B", "b0", "a0b0", "a1b0"), ("B", "b1", "a0b1", "a1b1")]
    for who, fixed, k1, k2 in pairs:
        idx = 0 if who == "A" else 1
        d_r, se_r, z_r = diff(raw[k1][idx], raw[k1][idx + 2],
                              raw[k2][idx], raw[k2][idx + 2])
        d_w, se_w, z_w = diff(rw[k1][idx], rw[k1][idx + 2],
                              rw[k2][idx], rw[k2][idx + 2])
        print(f"  dP({who}=0) at fixed {fixed}: "
              f"{d_r:+.3f}+/-{se_r:.3f} (z={z_r:+.1f})  |  "
              f"{d_w:+.3f}+/-{se_w:.3f} (z={z_w:+.1f}) reweighted")

    print("\nper-pass dispersion of the two largest differences (raw):")
    for who, fixed, k1, k2 in (("B", "b1", "a0b1", "a1b1"),
                               ("A", "a1", "a1b0", "a1b1")):
        idx = 0 if who == "A" else 1
        vals = []
        for sess in (s1, s2):
            for p in sorted({j["pass"] for j in sess}):
                sub = [j for j in sess if j["pass"] == p]
                c = setting_counts(sub)
                m1 = marginals(c[k1])
                m2 = marginals(c[k2])
                vals.append(m1[idx] - m2[idx])
        m = sum(vals) / len(vals)
        sd = math.sqrt(sum((v - m) ** 2 for v in vals) / (len(vals) - 1))
        print(f"  dP({who}=0) at {fixed}: per-pass mean {m:+.3f}, "
              f"sd {sd:.3f}, range [{min(vals):+.3f}, {max(vals):+.3f}]")


# ── R3: acquisition-position summaries (descriptive; fully confounded) ────

def r3(s1, s2):
    print("\n" + "=" * 68)
    print("(R3) WITHIN-PASS ACQUISITION-POSITION SUMMARIES (DESCRIPTIVE ONLY)")
    print("=" * 68)
    pos_c = {i: [] for i in range(4)}
    pos_f = {i: [] for i in range(4)}
    for sess in (s1, s2):
        for p in sorted({j["pass"] for j in sess}):
            sub = [j for j in sess if j["pass"] == p]
            for i, key in enumerate(ORDER):
                job = [j for j in sub if j["config"] == f"CHSH_{key}"]
                counts, succ, total = tally_setting(
                    {tuple(__import__("ast").literal_eval(k)): v
                     for k, v in job[0]["counts"].items()})
                e = correlation(counts)
                pos_c[i].append(SIGN[key] * e)
                pos_f[i].append(succ / total)
    print("\nsigned correlator contribution by position (mean over 8 passes):")
    for i in range(4):
        m = sum(pos_c[i]) / len(pos_c[i])
        print(f"  position {i+1} ({ORDER[i]}): {m:+.3f}")
    print("accepted fraction by position (mean over 8 passes):")
    for i in range(4):
        m = sum(pos_f[i]) / len(pos_f[i])
        print(f"  position {i+1} ({ORDER[i]}): {m:.3f}")
    print("\nCONFOUNDING NOTE: within every pass the four CHSH settings were")
    print("acquired in the SAME fixed order (a0b0, a0b1, a1b0, a1b1), so the")
    print("analyzer setting and the acquisition position are perfectly")
    print("confounded.  The per-position values above are descriptive summaries")
    print("only; they are NOT temporal trend tests.  With this design the data")
    print("cannot separate genuinely setting-dependent correlators / acceptance")
    print("rates from a time-dependent drift, and no linear-drift 'cancellation'")
    print("in S can be asserted for a ratio-form estimator under an")
    print("unidentifiable order.  Distinguishing the two requires randomized or")
    print("interleaved setting orders (see manuscript Sec. 5 / Appendix D).")


# ── R4: random-effects meta-analysis ──────────────────────────────────────

def r4(s1, s2):
    print("\n" + "=" * 68)
    print("(R4) RANDOM-EFFECTS ANALYSIS OF THE EIGHT PASS ESTIMATES")
    print("=" * 68)
    passes = pass_estimates(s1) + pass_estimates(s2)
    S = [p[0] for p in passes]
    v = [p[1] ** 2 for p in passes]
    k = len(S)

    def pooled(tau2):
        w = [1.0 / (vi + tau2) for vi in v]
        mu = sum(wi * si for wi, si in zip(w, S)) / sum(w)
        return mu, w

    # DerSimonian-Laird
    w0 = [1.0 / vi for vi in v]
    mu0 = sum(wi * si for wi, si in zip(w0, S)) / sum(w0)
    Q = sum(wi * (si - mu0) ** 2 for wi, si in zip(w0, S))
    C = sum(w0) - sum(wi ** 2 for wi in w0) / sum(w0)
    tau2_dl = max(0.0, (Q - (k - 1)) / C)

    # REML: maximize restricted log-likelihood over tau2 grid
    def rll(tau2):
        mu, w = pooled(tau2)
        return -0.5 * (sum(math.log(vi + tau2) for vi in v)
                       + math.log(sum(w))
                       + sum(wi * (si - mu) ** 2 for wi, si in zip(w, S)))

    best, best_ll = 0.0, -1e300
    for i in range(20001):
        t2 = i * 1e-5
        ll = rll(t2)
        if ll > best_ll:
            best, best_ll = t2, ll
    tau2_reml = best

    for lbl, t2 in (("DerSimonian-Laird", tau2_dl), ("REML", tau2_reml)):
        mu, w = pooled(t2)
        se_classic = math.sqrt(1.0 / sum(w))
        # Hartung-Knapp
        q_hk = sum(wi * (si - mu) ** 2 for wi, si in zip(w, S)) / (k - 1)
        se_hk = math.sqrt(q_hk / sum(w))
        tc = t_crit(0.95, k - 1)
        tc1 = t_crit(0.90, k - 1)
        print(f"\n{lbl}: tau^2 = {t2:.5f} (tau = {math.sqrt(t2):.3f})")
        print(f"  pooled mu = {mu:.4f}")
        print(f"  classic SE = {se_classic:.4f}; "
              f"Hartung-Knapp SE = {se_hk:.4f}")
        print(f"  HK 95% CI: [{mu - tc*se_hk:.3f}, {mu + tc*se_hk:.3f}]")
        print(f"  HK one-sided 95% lower: {mu - tc1*se_hk:.3f}")


def session_kappas():
    """Return (kappa_A, kappa_B, t_out) for each archived session start."""
    out = []
    for fname in ("e8_chsh_rerun2_records.json", "e8_chsh_repl_records.json"):
        d = json.load(open(DATA / fname))
        tout = d["platform_perfs_start"]["Transmission per mode (%)"]["t_out"]
        kA = tout[0] / tout[2]
        kB = tout[8] / tout[10]
        out.append((kA, kB, tout))
    return out


def chsh_session_specific(s1, s2, k1, k2):
    """Count-pooled S^rw with session-specific block-A kappa before combining."""
    g1 = pooled_counts(s1)
    g2 = pooled_counts(s2)
    S, var, n = 0.0, 0.0, 0
    for name in sorted(set(g1) | set(g2)):
        key = name.split("CHSH_")[1]

        def contrib(dist, kappa):
            counts, succ, _ = tally_setting(dist)
            c00, c01 = counts[0, 0], counts[0, 1]
            c10, c11 = counts[1, 0], counts[1, 1]
            num = (c00 - c01) - kappa * (c10 - c11)
            den = (c00 + c01) + kappa * (c10 + c11)
            s = {(0, 0): 1.0, (0, 1): -1.0, (1, 0): -kappa, (1, 1): kappa}
            w = {(0, 0): 1.0, (0, 1): 1.0, (1, 0): kappa, (1, 1): kappa}
            return num, den, counts, s, w, succ

        n1_, d1, c1, s1w, w1, succ1 = contrib(g1[name], k1)
        n2_, d2, c2, s2w, w2, succ2 = contrib(g2[name], k2)
        num, den = n1_ + n2_, d1 + d2
        E = num / den
        var_e = 0.0
        for counts, sw, ww in ((c1, s1w, w1), (c2, s2w, w2)):
            for ab in sw:
                cab = counts[ab]
                dEd = (sw[ab] * den - num * ww[ab]) / den ** 2
                var_e += cab * dEd ** 2
        S += SIGN[key] * E
        var += var_e
        n += int(succ1 + succ2)
    return S, math.sqrt(var), n


def marginals_session_specific(cs1, cs2, key, k1, k2):
    """Session-specific reweighted P(A=0), P(B=0) with delta-method SEs."""
    c1, c2 = cs1[key], cs2[key]

    def frac(terms):
        num = sum(wn * n for wn, _, n in terms)
        den = sum(wd * n for _, wd, n in terms)
        p = num / den
        var = sum(n * ((wn * den - wd * num) / den ** 2) ** 2
                  for wn, wd, n in terms)
        return p, math.sqrt(var)

    terms_A = [
        (1.0, 1.0, c1[0, 0]), (1.0, 1.0, c1[0, 1]),
        (0.0, k1, c1[1, 0]), (0.0, k1, c1[1, 1]),
        (1.0, 1.0, c2[0, 0]), (1.0, 1.0, c2[0, 1]),
        (0.0, k2, c2[1, 0]), (0.0, k2, c2[1, 1]),
    ]
    terms_B = [
        (1.0, 1.0, c1[0, 0]), (0.0, 1.0, c1[0, 1]),
        (k1, k1, c1[1, 0]), (0.0, k1, c1[1, 1]),
        (1.0, 1.0, c2[0, 0]), (0.0, 1.0, c2[0, 1]),
        (k2, k2, c2[1, 0]), (0.0, k2, c2[1, 1]),
    ]
    pA, seA = frac(terms_A)
    pB, seB = frac(terms_B)
    return pA, pB, seA, seB


def r1_session_specific(s1, s2, k1, k2):
    """Primary sensitivity: session-specific start-of-session kappa."""
    print("=" * 68)
    print("(R1) SESSION-SPECIFIC EFFICIENCY REWEIGHTING (PRIMARY)")
    print("=" * 68)
    print(f"  kappa_A,1 = {k1:.4f};  kappa_A,2 = {k2:.4f}")
    p1 = pass_estimates(s1, k1)
    p2 = pass_estimates(s2, k2)
    for lbl, ps, jobs, k in (("session 1", p1, s1, k1),
                             ("session 2", p2, s2, k2)):
        print(f"  {lbl} reweighted passes: " +
              ", ".join(f"{S:.3f}({sig:.3f})" for S, sig, _ in ps))
        Sc, sigc, _ = chsh_reweighted(pooled_counts(jobs), k)
        print(f"  {lbl} count-pooled S^rw = {Sc:.3f} +/- {sigc:.3f}")
    allp = p1 + p2
    Sc, sigc, _ = chsh_session_specific(s1, s2, k1, k2)
    rec = random_effects(allp)
    weakest = min((S - 2) / sig for S, sig, _ in allp)
    print(f"  count-pooled DESCRIPTOR S^rw_count = {Sc:.4f} +/- "
          f"{sigc:.4f} (session-specific kappa; multinomial delta method)")
    print(f"  pass-level RANDOM EFFECTS S^rw_pass = {rec['mu']:.4f}, "
          f"HK SE {rec['se_hk']:.4f} (tau^2_DL={rec['tau2_dl']:.4f}, "
          f"Q/nu={rec['Q_over_nu']:.2f})")
    print(f"    95% CI [{rec['ci'][0]:.3f}, {rec['ci'][1]:.3f}]; "
          f"one-sided 95% lower ENDPOINT: "
          f"S^rw >= {rec['lower']:.3f} "
          f"({'above' if rec['lower'] > 2 else 'BELOW'} 2)")
    print(f"  weakest reweighted pass: {weakest:.2f} conditional "
          f"shot-noise sd above 2")
    print(f"  reweighted pass range: [{min(S for S, _, _ in allp):.3f}, "
          f"{max(S for S, _, _ in allp):.3f}]")
    return Sc, sigc, rec


def r2_session_specific(s1, s2, k1, k2):
    print("\n" + "=" * 68)
    print("(R2) REMOTE-SETTING MARGINAL DIAGNOSTICS (SESSION-SPECIFIC)")
    print("=" * 68)
    cs = setting_counts(s1 + s2)
    cs1 = setting_counts(s1)
    cs2 = setting_counts(s2)
    print("\npooled marginals (raw):")
    raw = {}
    for k in ORDER:
        pA, pB, seA, seB = marginals(cs[k])
        raw[k] = (pA, pB, seA, seB)
        n = cs[k].sum()
        print(f"  {k}: P(A=0)={pA:.3f}+/-{seA:.3f}  "
              f"P(B=0)={pB:.3f}+/-{seB:.3f}  (n={int(n)})")
    print(f"\npooled marginals (session-specific reweight, "
          f"k1={k1:.3f}, k2={k2:.3f}):")
    rw = {}
    for k in ORDER:
        pA, pB, seA, seB = marginals_session_specific(cs1, cs2, k, k1, k2)
        rw[k] = (pA, pB, seA, seB)
        print(f"  {k}: P(A=0)={pA:.3f}+/-{seA:.3f}  "
              f"P(B=0)={pB:.3f}+/-{seB:.3f}")

    print("\nremote-setting (no-signaling) differences "
          "(raw | session-specific reweighted):")
    pairs = [("A", "a0", "a0b0", "a0b1"), ("A", "a1", "a1b0", "a1b1"),
             ("B", "b0", "a0b0", "a1b0"), ("B", "b1", "a0b1", "a1b1")]
    for who, fixed, ka, kb in pairs:
        idx = 0 if who == "A" else 1
        d_r, se_r, z_r = diff(raw[ka][idx], raw[ka][idx + 2],
                              raw[kb][idx], raw[kb][idx + 2])
        d_w, se_w, z_w = diff(rw[ka][idx], rw[ka][idx + 2],
                              rw[kb][idx], rw[kb][idx + 2])
        print(f"  dP({who}=0) at fixed {fixed}: "
              f"{d_r:+.3f}+/-{se_r:.3f} (z={z_r:+.1f})  |  "
              f"{d_w:+.3f}+/-{se_w:.3f} (z={z_w:+.1f}) reweighted")


def main():
    s1 = load_session("e8_chsh_rerun2_records.json")
    s2 = load_session("e8_chsh_repl_records.json")
    (k1, kB1, t1), (k2, kB2, t2) = session_kappas()
    print(f"session 1: kappa_A={k1:.4f} (t_out A0/A1={t1[0]:.2f}/{t1[2]:.2f}), "
          f"kappa_B={kB1:.4f}")
    print(f"session 2: kappa_A={k2:.4f} (t_out A0/A1={t2[0]:.2f}/{t2[2]:.2f}), "
          f"kappa_B={kB2:.4f}")
    r1_session_specific(s1, s2, k1, k2)
    # Both-block secondary sensitivity
    print("\n" + "=" * 68)
    print("(R1c) BOTH-BLOCK SESSION-SPECIFIC REWEIGHT (SECONDARY)")
    print("=" * 68)
    def chsh_both(jobs_a, jobs_b, kA1, kB1, kA2, kB2):
        g1, g2 = pooled_counts(jobs_a), pooled_counts(jobs_b)
        S, var, n = 0.0, 0.0, 0
        for name in sorted(set(g1) | set(g2)):
            key = name.split("CHSH_")[1]
            def contrib(dist, kA, kB):
                counts, succ, _ = tally_setting(dist)
                c00, c01 = counts[0, 0], counts[0, 1]
                c10, c11 = counts[1, 0], counts[1, 1]
                w = {(0, 0): 1.0, (0, 1): kB, (1, 0): kA, (1, 1): kA * kB}
                s = {(0, 0): 1.0, (0, 1): -kB, (1, 0): -kA, (1, 1): kA * kB}
                num = sum(s[ab] * counts[ab] for ab in s)
                den = sum(w[ab] * counts[ab] for ab in w)
                return num, den, counts, s, w, succ
            n1, d1, c1, s1w, w1, su1 = contrib(g1[name], kA1, kB1)
            n2, d2, c2, s2w, w2, su2 = contrib(g2[name], kA2, kB2)
            num, den = n1 + n2, d1 + d2
            E = num / den
            ve = 0.0
            for counts, sw, ww in ((c1, s1w, w1), (c2, s2w, w2)):
                for ab in sw:
                    dEd = (sw[ab] * den - num * ww[ab]) / den ** 2
                    ve += counts[ab] * dEd ** 2
            S += SIGN[key] * E
            var += ve
            n += int(su1 + su2)
        return S, math.sqrt(var), n
    Sab, sigab, _ = chsh_both(s1, s2, k1, kB1, k2, kB2)
    print(f"  S^rw_AB = {Sab:.4f} +/- {sigab:.4f} "
          f"(kB1={kB1:.4f}, kB2={kB2:.4f})")
    # Retain single-kappa scan as secondary sensitivity
    r1(s1, s2, k1)
    kappa_eff_b1(s1, s2)
    r2_session_specific(s1, s2, k1, k2)
    r3(s1, s2)
    r4(s1, s2)
    return 0


if __name__ == "__main__":
    sys.exit(main())


==> anc/reproducibility/scripts/tier1_stats.py <==
"""Tier-1 robustness statistics for the Phase B manuscript.

Computes, directly from the archived records:
  (1.1) pass-to-pass homogeneity (Q/nu dispersion diagnostic); the
        count-pooled DESCRIPTOR S_count with its shot-noise error; and a
        pass-level SENSITIVITY analysis via random-effects meta-analysis
        (DerSimonian-Laird / REML between-pass variance, Hartung-Knapp
        standard error, t_7 interval, one-sided lower endpoint),
        cross-checked against the Birge-Student construction.  These are
        sensitivity analyses, not frequentist tests: no Gaussian-equivalent
        "sigma" is headlined, because the eight sequential passes are not
        asserted independent;
  (1.2) optional, not used in the manuscript and not part of the default
        verification path: plug-in concurrence / entanglement-of-formation /
        Kaniewski self-testing bounds from S.  Enable with
        --exploratory-entanglement.  The manuscript does not report these
        conversions because the common-state and local-measurement premises
        are not independently established;
  (1.3) systematic-error budget inputs: dark-count two-dark coincidence
        scale (mixed one-real + one-dark events are not separately bounded),
        multiphoton (g2) lost-twin dilution, readout-port loss imbalance,
        and the exploratory two-setting (ZZ/XX) witness (with uncertainties;
        not a headline result);
  (1.4) readout-imbalance reweighting: the efficiency-reweighted count-pooled
        descriptor S^rw_count (multinomial delta method, bootstrap-checked)
        and the reweighted pass-level random-effects estimator S^rw_pass,
        under the archived ~1.5:1 block-A output-port ratio.

Usage:  python3 tier1_stats.py
        python3 tier1_stats.py --exploratory-entanglement
"""
import ast
import json
import math
import sys
from pathlib import Path
from statistics import NormalDist

sys.path.insert(0, str(Path(__file__).parent))
from logical_2block_chsh_belenos import tally, correlation  # noqa: E402
import perceval as pcvl  # noqa: E402

DATA = Path(__file__).parent.parent / "data" / "raw"
SIGN = {"a0b0": 1, "a0b1": 1, "a1b0": 1, "a1b1": -1}
CLOCK_HZ = 4.94e6
LOGICAL_PORTS = (0, 2, 8, 10)   # A: 0,2 ; B: 8,10


# ── Student-t helpers (pure Python; no scipy dependency) ──────────────────

def _betacf(a, b, x):
    MAXIT, EPS, FPMIN = 300, 3e-16, 1e-300
    qab, qap, qam = a + b, a + 1.0, a - 1.0
    c = 1.0
    d = 1.0 - qab * x / qap
    if abs(d) < FPMIN:
        d = FPMIN
    d = 1.0 / d
    h = d
    for m in range(1, MAXIT + 1):
        m2 = 2 * m
        aa = m * (b - m) * x / ((qam + m2) * (a + m2))
        d = 1.0 + aa * d
        if abs(d) < FPMIN:
            d = FPMIN
        c = 1.0 + aa / c
        if abs(c) < FPMIN:
            c = FPMIN
        d = 1.0 / d
        h *= d * c
        aa = -(a + m) * (qab + m) * x / ((a + m2) * (qap + m2))
        d = 1.0 + aa * d
        if abs(d) < FPMIN:
            d = FPMIN
        c = 1.0 + aa / c
        if abs(c) < FPMIN:
            c = FPMIN
        d = 1.0 / d
        h *= d * c
        if abs(d * c - 1.0) < EPS:
            break
    return h


def betai(a, b, x):
    """Regularized incomplete beta function I_x(a, b)."""
    if x <= 0.0:
        return 0.0
    if x >= 1.0:
        return 1.0
    lbeta = math.lgamma(a + b) - math.lgamma(a) - math.lgamma(b)
    front = math.exp(lbeta + a * math.log(x) + b * math.log(1.0 - x))
    if x < (a + 1.0) / (a + b + 2.0):
        return front * _betacf(a, b, x) / a
    return 1.0 - front * _betacf(b, a, 1.0 - x) / b


def t_sf(t, nu):
    """Upper-tail survival P(T > t) for a Student-t with nu dof."""
    x = nu / (nu + t * t)
    tail = 0.5 * betai(nu / 2.0, 0.5, x)
    return tail if t >= 0 else 1.0 - tail


def t_crit(conf, nu):
    """Central two-sided critical value t such that P(|T| <= t) = conf."""
    target = (1.0 - conf) / 2.0
    lo, hi = 0.0, 100.0
    for _ in range(200):
        mid = 0.5 * (lo + hi)
        if t_sf(mid, nu) > target:
            lo = mid
        else:
            hi = mid
    return 0.5 * (lo + hi)


def gaussian_equiv(p_onesided):
    """Two-sided-normal-equivalent sigma for a one-sided tail probability."""
    return NormalDist().inv_cdf(1.0 - p_onesided)


# ── Correlator / CHSH helpers ─────────────────────────────────────────────

def pooled_counts(jobs, key=lambda j: True):
    out = {}
    for j in jobs:
        if not key(j):
            continue
        t = out.setdefault(j["config"], {})
        for k, v in j["counts"].items():
            kk = ast.literal_eval(k)
            t[kk] = t.get(kk, 0) + v
    return out


def tally_setting(dist):
    bs = {pcvl.BasicState(list(k)): v for k, v in dist.items()}
    return tally(bs)   # (counts[2][2], succ, total)


def chsh(groups):
    S, var, n = 0.0, 0.0, 0
    for name, dist in groups.items():
        counts, succ, _ = tally_setting(dist)
        e = correlation(counts)
        key = name.split("CHSH_")[1]
        S += SIGN[key] * e
        var += (1 - e * e) / succ
        n += int(succ)
    return S, math.sqrt(var), n


def e_reweighted(counts, kappa):
    """Efficiency-corrected correlator and its shot-noise variance,
    reweighting the block-A outcome-1 counts (rows a=1) by kappa."""
    c00, c01 = counts[0, 0], counts[0, 1]
    c10, c11 = counts[1, 0], counts[1, 1]
    num = (c00 - c01) - kappa * (c10 - c11)
    den = (c00 + c01) + kappa * (c10 + c11)
    E = num / den
    s = {(0, 0): 1.0, (0, 1): -1.0, (1, 0): -kappa, (1, 1): kappa}
    w = {(0, 0): 1.0, (0, 1): 1.0, (1, 0): kappa, (1, 1): kappa}
    var = 0.0
    for ab, cab in ((k, counts[k]) for k in s):
        dEd = (s[ab] * den - num * w[ab]) / den ** 2
        var += cab * dEd ** 2
    return E, var


def chsh_reweighted(groups, kappa):
    S, var, n = 0.0, 0.0, 0
    for name, dist in groups.items():
        counts, succ, _ = tally_setting(dist)
        e, ve = e_reweighted(counts, kappa)
        key = name.split("CHSH_")[1]
        S += SIGN[key] * e
        var += ve
        n += int(succ)
    return S, math.sqrt(var), n


def load_session(fname):
    d = json.load(open(DATA / fname))
    return [j for j in d["jobs"] if j["pass"] != "AB"]


def pass_estimates(jobs, kappa=1.0):
    """Return list of (S, sigma, n) for each pass, optionally reweighted."""
    out = []
    for p in sorted({j["pass"] for j in jobs}):
        groups = pooled_counts(jobs, key=lambda j, p=p: j["pass"] == p)
        if kappa == 1.0:
            out.append(chsh(groups))
        else:
            out.append(chsh_reweighted(groups, kappa))
    return out


def birge(passes):
    """Q/nu dispersion diagnostic and Birge scale from a set of
    (S, sigma, n) pass estimates.  Because the passes are sequential and
    dependent, Q/nu is used only as a dispersion diagnostic, not as a
    chi^2 significance test."""
    w = [1.0 / sig ** 2 for _, sig, _ in passes]
    mean = sum(wi * S for wi, (S, _, _) in zip(w, passes)) / sum(w)
    chi2 = sum((S - mean) ** 2 / sig ** 2 for S, sig, _ in passes)
    dof = len(passes) - 1
    scale = math.sqrt(max(1.0, chi2 / dof))
    return mean, chi2, dof, scale


def random_effects(passes):
    """DerSimonian-Laird + REML random-effects meta-analysis of a set of
    (S, sigma, n) pass estimates.  Returns a dict with the between-pass
    variance (DL and REML), the pooled pass-level estimate, the
    Hartung-Knapp standard error, the two-sided 95% t_{k-1} interval, and
    the one-sided 95% lower endpoint.  These are pass-level sensitivity
    quantities (the passes are sequential and not independent), not formal
    confidence bounds."""
    S = [p[0] for p in passes]
    v = [p[1] ** 2 for p in passes]
    k = len(S)

    def pooled(tau2):
        w = [1.0 / (vi + tau2) for vi in v]
        mu = sum(wi * si for wi, si in zip(w, S)) / sum(w)
        return mu, w

    w0 = [1.0 / vi for vi in v]
    mu0 = sum(wi * si for wi, si in zip(w0, S)) / sum(w0)
    Q = sum(wi * (si - mu0) ** 2 for wi, si in zip(w0, S))
    C = sum(w0) - sum(wi ** 2 for wi in w0) / sum(w0)
    tau2_dl = max(0.0, (Q - (k - 1)) / C)

    def rll(tau2):
        mu, w = pooled(tau2)
        return -0.5 * (sum(math.log(vi + tau2) for vi in v)
                       + math.log(sum(w))
                       + sum(wi * (si - mu) ** 2 for wi, si in zip(w, S)))

    best, best_ll = 0.0, -1e300
    for i in range(20001):
        t2 = i * 1e-5
        ll = rll(t2)
        if ll > best_ll:
            best, best_ll = t2, ll
    tau2_reml = best

    mu, w = pooled(tau2_dl)
    q_hk = sum(wi * (si - mu) ** 2 for wi, si in zip(w, S)) / (k - 1)
    se_hk = math.sqrt(q_hk / sum(w))
    tc = t_crit(0.95, k - 1)
    tc1 = t_crit(0.90, k - 1)
    return {
        "tau2_dl": tau2_dl, "tau2_reml": tau2_reml, "mu": mu,
        "se_hk": se_hk, "ci": (mu - tc * se_hk, mu + tc * se_hk),
        "lower": mu - tc1 * se_hk, "Q_over_nu": Q / (k - 1),
    }


def bootstrap_scorr(groups, kappa, reps=10000, seed=12345):
    """Parametric multinomial bootstrap cross-check of the reweighted CHSH
    shot-noise error.  For each setting the four logical-outcome counts are
    resampled from a multinomial with the observed cell probabilities, the
    reweighted correlator [Eq. E^corr] is recomputed, and the assembled S is
    accumulated; the returned SD over ``reps`` replicates is compared with
    the multinomial delta-method value from e_reweighted().  Because E^corr
    is degree-0 homogeneous in the counts, the multinomial and
    independent-Poisson delta methods coincide analytically; the bootstrap
    confirms this numerically."""
    import numpy as np
    rng = np.random.default_rng(seed)
    setting = []
    for name, dist in groups.items():
        counts, _, _ = tally_setting(dist)
        cells = np.array([counts[0, 0], counts[0, 1],
                          counts[1, 0], counts[1, 1]], dtype=float)
        n = int(cells.sum())
        setting.append((name.split("CHSH_")[1], n, cells / n))
    acc = np.zeros(reps)
    for key, n, p in setting:
        draws = rng.multinomial(n, p, size=reps).astype(float)
        c0, c1, c2, c3 = draws[:, 0], draws[:, 1], draws[:, 2], draws[:, 3]
        num = (c0 - c1) - kappa * (c2 - c3)
        den = (c0 + c1) + kappa * (c2 + c3)
        acc += SIGN[key] * (num / den)
    return float(acc.mean()), float(acc.std(ddof=1))


def concurrence_bound(S):
    """Plug-in lower bound on concurrence from CHSH S (S<=2 -> 0)."""
    x = (S / 2.0) ** 2 - 1.0
    return math.sqrt(x) if x > 0 else 0.0


def eof_from_concurrence(C):
    """Entanglement of formation (ebits) for two-qubit concurrence C
    (Wootters)."""
    if C <= 0:
        return 0.0
    x = (1.0 + math.sqrt(1.0 - C * C)) / 2.0

    def h(p):
        if p <= 0 or p >= 1:
            return 0.0
        return -p * math.log2(p) - (1 - p) * math.log2(1 - p)
    return h(x)


BETA_STAR = (16.0 + 14.0 * math.sqrt(2.0)) / 17.0   # Kaniewski threshold ~2.106


def selftest_fidelity(S):
    """Kaniewski (2016) robust self-testing lower bound on the fidelity to
    a maximally entangled state (up to local isometries) from CHSH S.
    Nontrivial (> 1/2) only for S > beta* = (16 + 14 sqrt2)/17 ~ 2.11."""
    if S <= BETA_STAR:
        return 0.5
    return 0.5 + 0.5 * (S - BETA_STAR) / (2.0 * math.sqrt(2.0) - BETA_STAR)


# Values quoted in the revised manuscript (for automated comparison).
# The manuscript separates the count-pooled *descriptor* S_count from the
# pass-level random-effects *sensitivity* estimator S_pass, and deliberately
# does NOT convert either into a Gaussian-equivalent "sigma" (the eight
# passes are sequential and not asserted independent).
PAPER = {
    # (1.1) homogeneity, count-pooled descriptor, pass-level random effects
    "s1_chi2dof": 7.2, "s2_chi2dof": 0.36, "comb_chi2dof": 6.1,
    "S_count": 2.485, "sig_count": 0.019, "weakest_sigma": 3.5,
    "re_tau2": 0.0148, "re_mu": 2.489, "re_se_hk": 0.048,
    "re_ci_lo": 2.374, "re_ci_hi": 2.603, "re_lower": 2.397,
    "birge_serr": 0.047,
    # (1.2) optional exploratory conversions; not used in the manuscript
    "C_hat": 0.74, "EF_comb": 0.64, "C_s1": 0.66, "C_s2": 0.81,
    "C_lower95_1s": 0.66, "C_lower95_2s": 0.64,
    "F_hat": 0.762, "F_lower95_1s": 0.70, "F_lower95_2s": 0.69,
    "F_s1": 0.70, "F_s2": 0.82,
    "C_corr": 0.65, "EF_corr": 0.53, "F_corr": 0.69,
    "C_corr_lower": 0.54, "F_corr_lower": 0.61,
    # (1.3) systematics
    "dark_prob_max": 1.1e-5,
    "tout_ratio_A": 1.5, "ZZ": 0.58, "XX": 0.64, "witness_sum": 1.22,
    # (1.4) readout reweighting (fair-sampling sensitivity)
    # Single-kappa legacy checks retained; session-specific primary is 2.380.
    "Scorr_count_15": 2.386, "Scorr_count_152": 2.382, "Scorr_count_err": 0.021,
    "Scorr_pass": 2.387, "Scorr_pass_hk": 0.061,
    "Scorr_pass_lo": 2.243, "Scorr_pass_hi": 2.530, "Scorr_pass_lower": 2.27,
    "Srw_session_specific": 2.380, "Srw_session_specific_err": 0.021,
    "Srw_ss_pass": 2.383, "Srw_ss_pass_hk": 0.060, "Srw_ss_pass_lower": 2.27,
}


def main(exploratory_entanglement=False):
    ok = True

    def check(label, got, want, tol):
        nonlocal ok
        good = abs(got - want) <= tol
        ok &= good
        print(f"      check {label}: {got:.4g} vs paper {want:.4g}"
              f"  {'OK' if good else 'FAIL'}")

    def check_le(label, got, bound):
        nonlocal ok
        good = got <= bound
        ok &= good
        print(f"      check {label}: {got:.3g} <= paper bound {bound:.3g}"
              f"  {'OK' if good else 'FAIL'}")

    s1 = load_session("e8_chsh_rerun2_records.json")
    s2 = load_session("e8_chsh_repl_records.json")

    print("=" * 68)
    print("(1.1) HOMOGENEITY, COUNT-POOLED DESCRIPTOR, PASS-LEVEL RANDOM EFFECTS")
    print("=" * 68)
    all_passes = []
    for label, jobs in (("session 1", s1), ("session 2", s2)):
        ps = pass_estimates(jobs)
        all_passes += ps
        _, chi2, dof, _ = birge(ps)
        Sp, sigp, _ = chsh(pooled_counts(jobs))
        print(f"\n{label}: passes " +
              ", ".join(f"{S:.3f}({sig:.3f})" for S, sig, _ in ps))
        print(f"  count-pooled S = {Sp:.3f} +/- {sigp:.3f} (shot noise)")
        print(f"  Q/nu = {chi2:.1f}/{dof} = {chi2/dof:.2f}  "
              f"({'no detectable excess dispersion' if chi2/dof < 2 else 'excess dispersion'})")
        if label == "session 1":
            check("s1 Q/nu", chi2 / dof, PAPER["s1_chi2dof"], 0.1)
        else:
            check("s2 Q/nu", chi2 / dof, PAPER["s2_chi2dof"], 0.05)

    # combined: count-pooled DESCRIPTOR and pass-level RANDOM-EFFECTS sensitivity
    _, chi2, dof, scale = birge(all_passes)
    Sc, sigc, nc = chsh(pooled_counts(s1 + s2))
    serr = sigc * scale                     # Birge-inflated (consistency note)
    re = random_effects(all_passes)
    weakest = min((S - 2) / sig for S, sig, _ in all_passes)
    print(f"\nCOMBINED (8 passes):")
    print(f"  count-pooled DESCRIPTOR  S_count = {Sc:.4f} +/- {sigc:.4f} "
          f"(shot noise; not a population test)")
    print(f"  Q/nu = {chi2:.1f}/{dof} = {chi2/dof:.2f}  "
          f"Birge scale = {scale:.2f}  (Birge-Student half-width "
          f"+/- {serr:.4f}, consistent with HK below)")
    print(f"  pass-level RANDOM EFFECTS (DerSimonian-Laird tau^2 = "
          f"{re['tau2_dl']:.4f}, REML {re['tau2_reml']:.4f}):")
    print(f"      S_pass = {re['mu']:.4f}, Hartung-Knapp SE = {re['se_hk']:.4f}")
    print(f"      95% CI [{re['ci'][0]:.3f}, {re['ci'][1]:.3f}] (t_{dof}); "
          f"one-sided 95% lower endpoint S >= {re['lower']:.3f}")
    print(f"  weakest single pass above 2: {weakest:.1f} conditional "
          f"shot-noise sd (least dependent on cross-pass pooling)")
    print("  NOTE: these are sensitivity analyses, NOT frequentist tests; the")
    print("  passes are sequential on shared hardware, so no Gaussian-equivalent")
    print("  significance is headlined (see manuscript Sec. 5 / Appendix B).")
    check("combined Q/nu", chi2 / dof, PAPER["comb_chi2dof"], 0.1)
    check("count-pooled S", Sc, PAPER["S_count"], 3e-3)
    check("count-pooled shot err", sigc, PAPER["sig_count"], 1e-3)
    check("Birge half-width", serr, PAPER["birge_serr"], 2e-3)
    check("RE tau^2 (DL)", re["tau2_dl"], PAPER["re_tau2"], 2e-3)
    check("RE pooled S_pass", re["mu"], PAPER["re_mu"], 3e-3)
    check("RE Hartung-Knapp SE", re["se_hk"], PAPER["re_se_hk"], 2e-3)
    check("RE 95% CI low", re["ci"][0], PAPER["re_ci_lo"], 3e-3)
    check("RE 95% CI high", re["ci"][1], PAPER["re_ci_hi"], 3e-3)
    check("RE one-sided 95% lower", re["lower"], PAPER["re_lower"], 3e-3)
    check("weakest-pass sd", weakest, PAPER["weakest_sigma"], 0.1)

    if exploratory_entanglement:
        lower1 = re["lower"]
        ci = re["ci"]
        print("\n" + "=" * 68)
        print("(1.2) EXPLORATORY ENTANGLEMENT & FIDELITY BOUNDS FROM S")
        print("      NOT USED IN THE MANUSCRIPT.  These conversions assume")
        print("      common-state and local-measurement premises that the")
        print("      present data do not independently establish.")
        print("      (Verstraete-Wolf concurrence / Wootters E_F / Kaniewski F)")
        print("=" * 68)
        S_s1 = chsh(pooled_counts(s1))[0]
        S_s2 = chsh(pooled_counts(s2))[0]
        C_hat = concurrence_bound(Sc)
        C_lo1 = concurrence_bound(lower1)
        C_lo2 = concurrence_bound(ci[0])
        EF = eof_from_concurrence(C_hat)
        C_s1 = concurrence_bound(S_s1)
        C_s2 = concurrence_bound(S_s2)
        print(f"  plug-in lower bound   C_min(S={Sc:.3f}) = {C_hat:.3f}")
        print(f"  one-sided 95% lower   C_min >= {C_lo1:.3f}  (from S >= {lower1:.3f})")
        print(f"  two-sided 95% reaches C_min ~ {C_lo2:.3f}")
        print(f"  E_F lower bound       E_F  >= {EF:.3f} ebits (central value)")
        print(f"  per session           C_min(s1)={C_s1:.3f}, C_min(s2)={C_s2:.3f}")
        check("plug-in C_min", C_hat, PAPER["C_hat"], 0.005)
        check("one-sided 95% C_min", C_lo1, PAPER["C_lower95_1s"], 0.01)
        check("two-sided 95% C_min", C_lo2, PAPER["C_lower95_2s"], 0.01)
        check("combined E_F", EF, PAPER["EF_comb"], 0.01)
        check("session 1 C_min", C_s1, PAPER["C_s1"], 0.01)
        check("session 2 C_min", C_s2, PAPER["C_s2"], 0.01)

        F_hat = selftest_fidelity(Sc)
        F_lo1 = selftest_fidelity(lower1)
        F_lo2 = selftest_fidelity(ci[0])
        F_s1 = selftest_fidelity(S_s1)
        F_s2 = selftest_fidelity(S_s2)
        print(f"  self-test fidelity    F(S={Sc:.3f}) >= {F_hat:.3f}  "
              f"(Kaniewski; beta* = {BETA_STAR:.3f})")
        print(f"  one-sided 95% lower   F     >= {F_lo1:.3f}  (from S >= {lower1:.3f})")
        print(f"  two-sided 95% reaches F     >= {F_lo2:.3f}")
        print(f"  per session           F(s1)={F_s1:.3f}, F(s2)={F_s2:.3f}")
        check("self-test F central", F_hat, PAPER["F_hat"], 0.005)
        check("one-sided 95% F", F_lo1, PAPER["F_lower95_1s"], 0.01)
        check("two-sided 95% F", F_lo2, PAPER["F_lower95_2s"], 0.01)
        check("session 1 F", F_s1, PAPER["F_s1"], 0.01)
        check("session 2 F", F_s2, PAPER["F_s2"], 0.01)

        S_corr_c = PAPER["Scorr_count_152"]
        S_corr_lo = PAPER["Scorr_pass_lower"]
        C_corr = concurrence_bound(S_corr_c)
        EF_corr = eof_from_concurrence(C_corr)
        C_corr_lo = concurrence_bound(S_corr_lo)
        F_corr = selftest_fidelity(S_corr_c)
        F_corr_lo = selftest_fidelity(S_corr_lo)
        print(f"  reweighted (kappa=1.524) central S^rw = {S_corr_c:.3f}:")
        print(f"      C_min = {C_corr:.3f}, E_F >= {EF_corr:.3f} ebits, "
              f"F >= {F_corr:.3f}")
        print(f"  reweighted pass-level lower S = {S_corr_lo:.3f}:")
        print(f"      C_min >= {C_corr_lo:.3f}, F >= {F_corr_lo:.3f}")
        check("corrected central C_min", C_corr, PAPER["C_corr"], 0.01)
        check("corrected central E_F", EF_corr, PAPER["EF_corr"], 0.01)
        check("corrected central F", F_corr, PAPER["F_corr"], 0.01)
        check("corrected lower C_min", C_corr_lo, PAPER["C_corr_lower"], 0.01)
        check("corrected lower F", F_corr_lo, PAPER["F_corr_lower"], 0.01)
    else:
        print("\n(1.2) CHSH-to-entanglement conversions are omitted from the")
        print("      default run (not reported in the manuscript).  Re-run")
        print("      with --exploratory-entanglement to print them.")

    print("\n" + "=" * 68)
    print("(1.3) SYSTEMATICS BUDGET INPUTS")
    print("=" * 68)
    d = json.load(open(DATA / "e8_chsh_rerun2_records.json"))
    perf = d["platform_perfs_start"]
    dark = perf["Dark counts (detection/s)"]
    tout = perf["Transmission per mode (%)"]["t_out"]
    tau = 1.0 / CLOCK_HZ
    pmax = max(dark[p] for p in LOGICAL_PORTS) * tau
    p_two_dark = 4.0 * pmax * pmax
    p_accept_nom = (0.05 ** 2) / 9.0
    print(f"  clock period tau = {tau*1e9:.0f} ns")
    print(f"  dark prob / detector / cycle  <= {pmax:.2e}")
    print(f"  two-dark coincidence (4 logical-port pairs)  ~ {p_two_dark:.1e} / cycle")
    print(f"  nominal accepted-coincidence scale  (0.05)^2/9 ~ {p_accept_nom:.1e} / cycle")
    print("  two-dark contamination is negligible relative to that scale.")
    print("  Mixed one-real + one-dark events are NOT separately bounded")
    print("  by the available detection and postselection information.")
    print(f"  readout-port t_out (rel.):  A0={tout[0]:.1f} A1={tout[2]:.1f} "
          f"(ratio {tout[0]/tout[2]:.2f}),  "
          f"B0={tout[8]:.1f} B1={tout[10]:.1f} (ratio {tout[8]/tout[10]:.2f})")
    print("  E is loss-normalized, so common-mode loss cancels; only the")
    print("  outcome-dependent (port) imbalance enters -- a fair-sampling")
    print("  caveat, quantified in (1.4).")
    check_le("dark prob/detector/cycle", pmax, PAPER["dark_prob_max"])
    check("block-A readout ratio", tout[0] / tout[2],
          PAPER["tout_ratio_A"], 0.05)

    # exploratory two-setting (ZZ/XX) witness (long-window gate session)
    g = json.load(open(DATA / "gate_characterization_records.json"))
    from collections import defaultdict
    m = defaultdict(lambda: defaultdict(float))
    for j in g["jobs"]:
        if j["config"] in ("Bell_ZZ", "Bell_XX"):
            for k, v in j["counts"].items():
                m[j["config"]][ast.literal_eval(k)] += v
    corr, cse = {}, {}
    for name in ("Bell_ZZ", "Bell_XX"):
        counts, succ, _ = tally_setting(m[name])
        e = correlation(counts)
        corr[name] = e
        cse[name] = math.sqrt(max(0.0, 1.0 - e * e) / succ)   # binomial SE
    wsum = abs(corr["Bell_XX"]) + abs(corr["Bell_ZZ"])
    wsum_se = math.sqrt(cse["Bell_XX"] ** 2 + cse["Bell_ZZ"] ** 2)
    print(f"  exploratory two-setting witness (long-window gate session,")
    print(f"  Supplementary Information; NOT a headline result):")
    print(f"    <ZZ> = {corr['Bell_ZZ']:+.3f} +/- {cse['Bell_ZZ']:.3f}, "
          f"<XX> = {corr['Bell_XX']:+.3f} +/- {cse['Bell_XX']:.3f}")
    print(f"    |<XX>| + |<ZZ>| = {wsum:.2f} +/- {wsum_se:.2f}  "
          f"(separable bound <= 1; exploratory cross-check only)")
    check("<ZZ>", corr["Bell_ZZ"], PAPER["ZZ"], 0.01)
    check("<XX>", corr["Bell_XX"], PAPER["XX"], 0.01)
    check("witness sum", wsum, PAPER["witness_sum"], 0.02)

    print("\n" + "=" * 68)
    print("(1.4) READOUT-IMBALANCE REWEIGHTING (fair-sampling sensitivity)")
    print("=" * 68)
    print("  Shot-noise errors on S^rw use the multinomial delta method")
    print("  [e_reweighted()]; because E^corr is degree-0 homogeneous in the")
    print("  counts, the multinomial and independent-Poisson delta methods")
    print("  coincide.  A parametric multinomial bootstrap confirms this.")
    kappa_meas = tout[0] / tout[2]
    for label, kappa in (("nominal 1.5", 1.5), (f"measured {kappa_meas:.2f}",
                                                kappa_meas)):
        groups = pooled_counts(s1 + s2)
        Scorr, sigcorr, _ = chsh_reweighted(groups, kappa)
        # 8 distinct passes (per session), not merged by pass label
        passes_corr = pass_estimates(s1, kappa) + pass_estimates(s2, kappa)
        rec = random_effects(passes_corr)
        boot_m, boot_sd = bootstrap_scorr(groups, kappa, reps=20000)
        print(f"\n  kappa = {label}:")
        print(f"    count-pooled DESCRIPTOR  S^rw_count = {Scorr:.3f} "
              f"+/- {sigcorr:.3f} (delta method)")
        print(f"      bootstrap SD = {boot_sd:.3f} (mean {boot_m:.3f}) "
              f"-- agrees with delta method")
        print(f"    pass-level RANDOM EFFECTS S^rw_pass = {rec['mu']:.3f}, "
              f"HK SE = {rec['se_hk']:.3f} (tau^2_DL = {rec['tau2_dl']:.4f})")
        print(f"      95% CI [{rec['ci'][0]:.3f}, {rec['ci'][1]:.3f}]; "
              f"one-sided 95% lower endpoint S^rw >= {rec['lower']:.2f}")
        # bootstrap must corroborate the analytic shot-noise error
        check("bootstrap vs delta (shot SE)", boot_sd, sigcorr, 3e-3)
        if abs(kappa - 1.5) < 1e-9:
            check("S^rw_count (kappa=1.5)", Scorr, PAPER["Scorr_count_15"],
                  3e-3)
            check("S^rw shot err", sigcorr, PAPER["Scorr_count_err"], 2e-3)
        else:
            check("S^rw_count (measured)", Scorr, PAPER["Scorr_count_152"],
                  3e-3)
            check("S^rw_pass (RE)", rec["mu"], PAPER["Scorr_pass"], 3e-3)
            check("S^rw_pass HK SE", rec["se_hk"], PAPER["Scorr_pass_hk"],
                  3e-3)
            check("S^rw_pass CI low", rec["ci"][0], PAPER["Scorr_pass_lo"],
                  3e-3)
            check("S^rw_pass CI high", rec["ci"][1], PAPER["Scorr_pass_hi"],
                  3e-3)
            check("S^rw_pass lower", rec["lower"], PAPER["Scorr_pass_lower"],
                  0.02)
    # block-A asymmetries per setting
    maxdx = maxdq = 0.0
    for name, dist in sorted(pooled_counts(s1 + s2).items()):
        counts, _, _ = tally_setting(dist)
        n = counts.sum()
        E = correlation(counts)
        dx = (counts[0, 0] + counts[0, 1] - counts[1, 0] - counts[1, 1]) / n
        dq = (counts[1, 0] - counts[1, 1]) / n + E / 2.0
        maxdx, maxdq = max(maxdx, abs(dx)), max(maxdq, abs(dq))
    print(f"  block-A asymmetries: max|Dx| = {maxdx:.2f}, max|Dq| = {maxdq:.2f} "
          f"(far from the symmetric point, so the reweight is ~0.10)")

    # Session-specific start-of-session kappa (PRIMARY manuscript sensitivity)
    d2 = json.load(open(DATA / "e8_chsh_repl_records.json"))
    tout2 = d2["platform_perfs_start"]["Transmission per mode (%)"]["t_out"]
    k1 = tout[0] / tout[2]
    k2 = tout2[0] / tout2[2]
    print(f"\n  PRIMARY session-specific kappa: "
          f"k1={k1:.4f}, k2={k2:.4f}")
    p1 = pass_estimates(s1, k1)
    p2 = pass_estimates(s2, k2)
    # combined with per-session kappa applied before pooling
    from collections import defaultdict
    # reuse chsh_reweighted per session then inverse-variance? No: use weighted cells
    # Simple approach matching revision_stats: reweight each session then
    # combine correlators via pooled effective counts implemented inline:
    def chsh_ss(jobs_a, jobs_b, ka, kb):
        import math as _m
        ga, gb = pooled_counts(jobs_a), pooled_counts(jobs_b)
        S, var, n = 0.0, 0.0, 0
        for name in sorted(set(ga)|set(gb)):
            key = name.split("CHSH_")[1]
            def contrib(dist, kappa):
                counts, succ, _ = tally_setting(dist)
                c00,c01,c10,c11 = counts[0,0],counts[0,1],counts[1,0],counts[1,1]
                num = (c00-c01)-kappa*(c10-c11)
                den = (c00+c01)+kappa*(c10+c11)
                s={(0,0):1.,(0,1):-1.,(1,0):-kappa,(1,1):kappa}
                w={(0,0):1.,(0,1):1.,(1,0):kappa,(1,1):kappa}
                return num,den,counts,s,w,succ
            n1,d1,c1,s1w,w1,su1 = contrib(ga[name], ka)
            n2,d2,c2,s2w,w2,su2 = contrib(gb[name], kb)
            num, den = n1+n2, d1+d2
            E = num/den
            ve=0.0
            for counts,sw,ww in ((c1,s1w,w1),(c2,s2w,w2)):
                for ab in sw:
                    dEd=(sw[ab]*den - num*ww[ab])/den**2
                    ve += counts[ab]*dEd**2
            S += SIGN[key]*E
            var += ve
            n += int(su1+su2)
        return S, _m.sqrt(var), n
    Sss, sigss, _ = chsh_ss(s1, s2, k1, k2)
    rec_ss = random_effects(p1 + p2)
    print(f"    S^rw_count (session-specific) = {Sss:.3f} +/- {sigss:.3f}")
    print(f"    S^rw_pass  (session-specific) = {rec_ss['mu']:.3f}, "
          f"HK SE={rec_ss['se_hk']:.3f}, lower={rec_ss['lower']:.2f}")
    check("S^rw session-specific count", Sss, PAPER["Srw_session_specific"], 3e-3)
    check("S^rw session-specific err", sigss, PAPER["Srw_session_specific_err"], 2e-3)
    check("S^rw_ss pass", rec_ss["mu"], PAPER["Srw_ss_pass"], 3e-3)
    check("S^rw_ss HK", rec_ss["se_hk"], PAPER["Srw_ss_pass_hk"], 3e-3)
    check("S^rw_ss lower", rec_ss["lower"], PAPER["Srw_ss_pass_lower"], 0.02)

    print("\n" + ("ALL TIER-1 CHECKS PASSED" if ok
                  else "*** TIER-1 CHECK FAILURES ***"))
    return 0 if ok else 1


if __name__ == "__main__":
    import argparse
    parser = argparse.ArgumentParser(
        description="Tier-1 robustness statistics for the Phase B manuscript.")
    parser.add_argument(
        "--exploratory-entanglement",
        action="store_true",
        help="Print CHSH-to-entanglement conversions not used in the manuscript.",
    )
    args = parser.parse_args()
    sys.exit(main(exploratory_entanglement=args.exploratory_entanglement))


==> anc/reproducibility/scripts/verify_package.py <==
"""Recompute every number in the Phase B manuscript from the archived
records in this package.  No live cloud access required.

Manuscript: "Fixed-order postselected CHSH reference acquisition for
parity-constrained spatial-mode qubits on a commercial cloud photonic
processor" (Tully, Washburn, Simons, 2026).

Verifies:
  Table IV (CZ diagnostics) : truth-table / phase-check P(correct) with Wilson CIs
  Table V  (CHSH passes)    : per-pass CHSH S with binomial errors and coincidence
                        counts, and the count-pooled S per session and combined
  In-text             : pooled correlators, photon-recycling A/B comparison

The per-pass and count-pooled shot-noise "sigma" figures printed here are
conditional shot-noise descriptors, not population-level significances (the
passes are sequential and show excess dispersion).  The count-pooled DESCRIPTOR
S_count and the pass-level random-effects SENSITIVITY estimator S_pass --
together with the readout reweighting -- are computed and checked in
tier1_stats.py, invoked at the end.  No Gaussian-equivalent "sigma" is
headlined.  CHSH-to-entanglement conversions are omitted from this path.

Usage:  python3 verify_package.py        (from the scripts/ directory)
"""
import ast
import json
import math
import sys
from pathlib import Path

sys.path.insert(0, str(Path(__file__).parent))
from logical_2block_chsh_belenos import (  # noqa: E402
    build_configs, tally, correlation,
)

import perceval as pcvl  # noqa: E402

DATA = Path(__file__).parent.parent / "data" / "raw"
SIGN = {"a0b0": 1, "a0b1": 1, "a1b0": 1, "a1b1": -1}

# Values printed in the manuscript (for automated comparison)
PAPER_S1_PASSES = {0: (2.202, 0.057, 3447), 1: (2.371, 0.056, 3390),
                   2: (2.541, 0.053, 3332), 3: (2.485, 0.054, 3382)}
PAPER_S2_PASSES = {0: (2.618, 0.053, 3307), 1: (2.551, 0.053, 3316),
                   2: (2.552, 0.054, 3273), 3: (2.579, 0.053, 3386)}
PAPER_S1_POOLED = (2.397, 0.028, 13551, 14.4)
PAPER_S2_POOLED = (2.575, 0.027, 13282, 21.7)
PAPER_COMBINED = (2.485, 0.019, 26833, 25.3)
PAPER_TT = {"CZ_tt_00": (0.970, 10763), "CZ_tt_01": (0.959, 7309),
            "CZ_tt_10": (0.929, 6499), "CZ_tt_11": (0.981, 5849),
            "CZ_phase_b0": (0.959, 7432), "CZ_phase_b1": (0.803, 5166)}


def wilson(k, n, z=1.96):
    p = k / n
    d = 1 + z * z / n
    c = (p + z * z / (2 * n)) / d
    h = z * math.sqrt(p * (1 - p) / n + z * z / (4 * n * n)) / d
    return p, c - h, c + h


def pooled_counts(jobs, key=lambda j: True):
    out = {}
    for j in jobs:
        if not key(j):
            continue
        t = out.setdefault(j["config"], {})
        for k, v in j["counts"].items():
            kk = ast.literal_eval(k)
            t[kk] = t.get(kk, 0) + v
    return out


def chsh(groups):
    S, var, n = 0.0, 0.0, 0
    E = {}
    for name, dist in groups.items():
        bs = {pcvl.BasicState(list(k)): v for k, v in dist.items()}
        counts, succ, total = tally(bs)
        e = correlation(counts)
        key = name.split("CHSH_")[1]
        E[key] = (e, int(succ))
        S += SIGN[key] * e
        var += (1 - e * e) / succ
        n += int(succ)
    return S, math.sqrt(var), n, E


def close(a, b, tol):
    return abs(a - b) <= tol


def main():
    ok = True

    print("=" * 64)
    print("TABLE IV: controlled-Z characterization")
    print("=" * 64)
    d = json.load(open(DATA / "gate_characterization_records.json"))
    cfgs = {c["name"]: c for c in build_configs()}
    groups = pooled_counts(d["jobs"],
                           key=lambda j: j["config"] in PAPER_TT)
    for name, (p_paper, n_paper) in PAPER_TT.items():
        dist = groups[name]
        bs = {pcvl.BasicState(list(k)): v for k, v in dist.items()}
        counts, succ, total = tally(bs)
        exp = cfgs[name]["expected"]
        p, lo, hi = wilson(counts[exp], succ)
        # paper quotes 3 decimals; accept round-half-up agreement
        match = round(p, 3) == p_paper and int(succ) == n_paper
        ok &= match
        print(f"  {name:<14s} P={p:.4f} [{lo:.4f},{hi:.4f}] n={int(succ)}"
              f"   paper=({p_paper},{n_paper})  {'OK' if match else 'FAIL'}")

    print("\n" + "=" * 64)
    print("TABLE V: CHSH by pass (two sessions)")
    print("=" * 64)
    sessions = [
        ("session 1", "e8_chsh_rerun2_records.json",
         PAPER_S1_PASSES, PAPER_S1_POOLED),
        ("session 2", "e8_chsh_repl_records.json",
         PAPER_S2_PASSES, PAPER_S2_POOLED),
    ]
    all_jobs = []
    for label, fname, paper_passes, paper_pooled in sessions:
        d = json.load(open(DATA / fname))
        bell_jobs = [j for j in d["jobs"] if j["pass"] != "AB"]
        all_jobs.extend(bell_jobs)
        for p, (s_p, e_p, n_p) in paper_passes.items():
            groups = pooled_counts(bell_jobs,
                                   key=lambda j, p=p: j["pass"] == p)
            S, sig, n, _ = chsh(groups)
            match = (close(round(S, 3), s_p, 5e-4)
                     and close(sig, e_p, 1e-3) and n == n_p)
            ok &= match
            print(f"  {label} pass {p}: S={S:.4f}+/-{sig:.4f} n={n}"
                  f"   paper=({s_p},{e_p},{n_p})"
                  f"  {'OK' if match else 'FAIL'}")
        groups = pooled_counts(bell_jobs)
        S, sig, n, _ = chsh(groups)
        s_p, e_p, n_p, ns_p = paper_pooled
        nsig = (S - 2) / sig
        match = (close(round(S, 3), s_p, 5e-4) and close(sig, e_p, 1e-3)
                 and n == n_p and close(nsig, ns_p, 0.05))
        ok &= match
        print(f"  {label} pooled: S={S:.4f}+/-{sig:.4f} n={n}"
              f" ({nsig:.1f} sigma shot noise)   paper={paper_pooled}"
              f"  {'OK' if match else 'FAIL'}")

    groups = pooled_counts(all_jobs)
    S, sig, n, E = chsh(groups)
    nsig = (S - 2) / sig
    s_p, e_p, n_p, ns_p = PAPER_COMBINED
    match = (close(round(S, 3), s_p, 5e-4) and close(sig, e_p, 1e-3)
             and n == n_p and close(nsig, ns_p, 0.05))
    ok &= match
    print(f"  combined: S={S:.4f}+/-{sig:.4f} n={n} ({nsig:.1f} sigma)"
          f"   paper={PAPER_COMBINED}  {'OK' if match else 'FAIL'}")
    print("  (the 25.3 sigma above is the count-pooled shot-noise DESCRIPTOR,"
          " not a")
    print("   population significance; the pass-level random-effects estimator"
          " S_pass=2.489,")
    print("   95% CI [2.374, 2.603], one-sided lower 2.397 is computed in"
          " tier1_stats.py)")
    print("  combined correlators:",
          {k: (round(v[0], 3), v[1]) for k, v in sorted(E.items())})

    print("\n" + "=" * 64)
    print("A/B: photon recycling on/off (setting a0b0)")
    print("=" * 64)
    d = json.load(open(DATA / "e8_chsh_rerun2_records.json"))
    for j in d["jobs"]:
        if j["pass"] != "AB":
            continue
        dist = {ast.literal_eval(k): v for k, v in j["counts"].items()}
        bs = {pcvl.BasicState(list(k)): v for k, v in dist.items()}
        counts, succ, total = tally(bs)
        print(f"  recycling={'ON ' if j['recycling'] else 'OFF'}: "
              f"PS rate {succ / total:.4f}, E {correlation(counts):+.4f}")

    print("\n" + "=" * 64)
    print("TIER-1 ROBUSTNESS STATISTICS (excess dispersion, systematics)")
    print("=" * 64)
    import tier1_stats
    ok &= (tier1_stats.main() == 0)

    print("\n" + ("ALL CHECKS PASSED" if ok else "*** CHECK FAILURES ***"))
    return 0 if ok else 1


if __name__ == "__main__":
    sys.exit(main())


==> anc/reproducibility/scripts/verify_targets.py <==
"""Verification entry point for the Phase B PRApplied manuscript.

Runs four offline checks against the archived package and exits nonzero if
any of them fails.  No cloud access and no live QPU are required.

  (1) TARGET IDENTITY.  Reassembles the four submitted 16x16 CHSH target
      unitaries with logical_2block_chsh_belenos.py and compares their
      SHA-256 digests against the values published in the manuscript
      (Table: content hashes of the four submitted CHSH target unitaries).
      Also digests the complete offline postselection predicate source
      (PORT_A/PORT_B plus the full body of classify) and checks it against
      the published SHA-256 so that a change to the acceptance rule cannot
      pass silently.

  (2) IDEAL-TARGET ALGEBRA.  Checks 16x16 unitarity residuals and evaluates
      the postselected logical 4x4 transfer matrix of the coupling stage,
      which must equal (1/3) diag(1, 1, 1, -1) to machine precision
      (Appendix: reduction of the rail-generalized controlled-Z).

  (3) HEADLINE SCORES.  Regenerates S_count and S^rw_count from the archived
      count records and compares them against the manuscript values.

  (5) ACCEPTED-FRACTION MODEL VERSUS DATA.  Predicts the per-setting accepted
      logical fraction from the submitted targets at v=1, the fitted v, and
      the fully distinguishable limit, and compares with the measured
      fractions (Sec. V: accepted logical fraction).

  (4) COMPANION ISOLATION.  Asserts that no numerical table is imported from
      the companion single-block study: the target matrices, postselection
      predicate, and count records used above are produced solely by scripts
      and data files archived with this paper.

Usage:  python3 verify_targets.py        (from the scripts/ directory)
Exit:   0 if every check passes, 1 otherwise.
"""
import hashlib
import inspect
import math
import sys
from pathlib import Path

import numpy as np

HERE = Path(__file__).resolve().parent
sys.path.insert(0, str(HERE))

import logical_2block_chsh_belenos as circuits  # noqa: E402
import revision_stats as stats  # noqa: E402

# ── published values (manuscript) ─────────────────────────────────────────

TARGET_HASHES = {
    "CHSH_a0b0": "aa2f0f0b98ed81cae2fa454aafa3b655d5791f5a61c88935a95f3fbcf86f7e03",
    "CHSH_a0b1": "825367db121109f310a927002c685dfa0360a427c8433a0c5af4bca31ca8fe53",
    "CHSH_a1b0": "c2f86e41d38ff99d6650c0e331eddd98e4809aa1ffbcb7f56caa22d1a784c014",
    "CHSH_a1b1": "60a9e73c607f8302efc3719500ce52dca1c26bda5b2058796bea819aa888b06a",
}

# SHA-256 of canonicalized PORT_A / PORT_B definitions plus the complete
# source of classify (inspect.getsource).  A change to the acceptance body
# cannot pass silently.
PREDICATE_HASH = (
    "6bae83187a6bba3790e9d4475f2dda12a416ee38cb4c956aeb1f4293c1616090"
)

S_COUNT = 2.485          # Eq. (10)
S_RW_COUNT = 2.380       # Eq. (11), session-specific block-A reweight
S_RW_AB = 2.376          # both-block sensitivity
TOL_S = 0.001            # manuscript values are quoted to three decimals

UNITARITY_TOL = 1e-10
LOGICAL_TOL = 1e-12

# Data files that may legitimately be read.  Anything else would mean a
# numerical input was pulled in from outside this deposit.
ALLOWED_DATA = {
    "e8_chsh_rerun2_records.json",      # CHSH session 1
    "e8_chsh_repl_records.json",        # CHSH session 2
    "gate_characterization_records.json",  # exploratory long-window set
}

failures = []


def check(label, ok, detail=""):
    print(f"  [{'PASS' if ok else 'FAIL'}] {label}" + (f"  {detail}" if detail else ""))
    if not ok:
        failures.append(label)


# ── (1) target identity ──────────────────────────────────────────────────

def matrix_digest(u):
    """SHA-256 over real/imaginary parts rounded to 12 decimals, serialized
    as little-endian float64 in row-major order.  Adding 0.0 normalizes the
    sign of rounded zeros so the digest is platform independent."""
    a = np.asarray(u, dtype=complex)
    re = np.round(a.real, 12) + 0.0
    im = np.round(a.imag, 12) + 0.0
    payload = np.stack([re, im], axis=-1).astype("<f8").tobytes()
    return hashlib.sha256(payload).hexdigest()


def chsh_targets():
    out = {}
    for cfg in circuits.build_configs():
        if not cfg["kind"].startswith("chsh"):
            continue
        out[cfg["name"]] = circuits.total_unitary(
            cfg["prep_a"], cfg["prep_b"], cfg["L_a"], cfg["L_b"])
    return out


def predicate_digest():
    """SHA-256 over PORT_A / PORT_B plus the complete classify source.

    Earlier packages hashed only lines beginning with ``def classify``,
    ``PORT_A``, or ``PORT_B``, which omitted the body of ``classify``.
    Digestion now uses ``inspect.getsource(classify)`` so that any change
    to the acceptance rule changes the published digest.
    """
    ports = (f"PORT_A = {circuits.PORT_A!r}\n"
             f"PORT_B = {circuits.PORT_B!r}\n")
    payload = ports + inspect.getsource(circuits.classify)
    return hashlib.sha256(payload.encode("utf-8")).hexdigest()


def verify_target_identity(targets):
    print("\n(1) TARGET IDENTITY")
    for name in sorted(TARGET_HASHES):
        got = matrix_digest(targets[name])
        check(f"{name} SHA-256", got == TARGET_HASHES[name], got[:16])
    # The acceptance rule itself is part of the protocol, so digest its
    # complete source (ports + full classify body) and match the published
    # value.
    predicate = predicate_digest()
    print(f"         postselection-predicate digest: {predicate[:16]}")
    check("postselection-predicate SHA-256",
          predicate == PREDICATE_HASH, predicate[:16])
    check("postselection predicate is one-click-per-logical-port",
          circuits.PORT_A == (0, 2) and circuits.PORT_B == (8, 10)
          and circuits.classify((1, 0, 0, 0, 0, 0, 0, 0,
                                 1, 0, 0, 0, 0, 0, 0, 0)) == (0, 0)
          and circuits.classify((2, 0, 0, 0, 0, 0, 0, 0,
                                 0, 0, 0, 0, 0, 0, 0, 0)) is None)


# ── (2) ideal-target algebra ─────────────────────────────────────────────

def logical_transfer():
    """Postselected logical 4x4 transfer matrix of the coupling stage.

    Amplitude for |ij>_L -> |kl>_L is the permanent of the 2x2 submatrix of
    U_CZ between the input and output rail modes; for a two-photon input in
    distinct blocks this is M[0,0]M[1,1] + M[0,1]M[1,0]."""
    u = circuits.cz_unitary()
    n = circuits.N_MODES

    def rail(block, index):
        v = np.zeros(n, dtype=complex)
        m = block + 2 * index
        v[m], v[m + 1] = 1 / np.sqrt(2), -1 / np.sqrt(2)
        return v

    t = np.zeros((4, 4), dtype=complex)
    for i in range(2):
        for j in range(2):
            a_in, b_in = rail(circuits.BLOCK_A, i), rail(circuits.BLOCK_B, j)
            for k in range(2):
                for l in range(2):
                    a_out = rail(circuits.BLOCK_A, k)
                    b_out = rail(circuits.BLOCK_B, l)
                    m = np.array([
                        [a_out.conj() @ u @ a_in, a_out.conj() @ u @ b_in],
                        [b_out.conj() @ u @ a_in, b_out.conj() @ u @ b_in],
                    ])
                    t[2 * k + l, 2 * i + j] = (m[0, 0] * m[1, 1]
                                               + m[0, 1] * m[1, 0])
    return t


def verify_algebra(targets):
    print("\n(2) IDEAL-TARGET ALGEBRA")
    worst = max(
        np.max(np.abs(u.conj().T @ u - np.eye(circuits.N_MODES)))
        for u in targets.values())
    check("16x16 unitarity residuals", worst < UNITARITY_TOL, f"max {worst:.1e}")
    residual = np.max(np.abs(
        logical_transfer() - np.diag([1, 1, 1, -1]).astype(complex) / 3.0))
    check("postselected logical 4x4 == (1/3) diag(1,1,1,-1)",
          residual < LOGICAL_TOL, f"max {residual:.1e}")


# ── (3) headline scores ──────────────────────────────────────────────────

def verify_scores():
    print("\n(3) HEADLINE SCORES (regenerated from archived counts)")
    s1 = stats.load_session("e8_chsh_rerun2_records.json")
    s2 = stats.load_session("e8_chsh_repl_records.json")
    (kA1, kB1, _), (kA2, kB2, _) = stats.session_kappas()

    raw, sig_raw, n = stats.chsh_session_specific(s1, s2, 1.0, 1.0)
    check("S_count", abs(raw - S_COUNT) < TOL_S,
          f"{raw:.4f} +/- {sig_raw:.4f} on {n} coincidences")
    check("accepted coincidences", n == 26833, str(n))

    rw, sig_rw, _ = stats.chsh_session_specific(s1, s2, kA1, kA2)
    check("S^rw_count (block-A, session-specific)",
          abs(rw - S_RW_COUNT) < TOL_S, f"{rw:.4f} +/- {sig_rw:.4f}")
    check("archived kappa_A ratios",
          abs(kA1 - 1.524) < 0.001 and abs(kA2 - 1.587) < 0.001,
          f"{kA1:.4f}, {kA2:.4f}")
    return s1, s2


# ── (4) companion isolation ──────────────────────────────────────────────

# ── (5) accepted-fraction model versus data ──────────────────────────────

MEASURED_FRACTION = {          # Appendix: per-setting CHSH counts
    "CHSH_a0b0": 0.147,
    "CHSH_a0b1": 0.175,
    "CHSH_a1b0": 0.169,
    "CHSH_a1b1": 0.179,
}
V_FIT = 0.94                   # effective contrast fitted to the combined S


def two_photon_distributions(u):
    """Output pattern weights for one photon in each block input, under
    coherent (indistinguishable) and fully distinguishable models.  Keys are
    (mode, mode) with equal modes denoting a bunched two-photon output."""
    a, b = circuits.BLOCK_A, circuits.BLOCK_B
    coh, dist = {}, {}
    n = circuits.N_MODES
    for k in range(n):
        for l in range(k, n):
            if k == l:
                amp = 2 * u[k, a] * u[k, b] / math.sqrt(2)
                coh[(k, l)] = abs(amp) ** 2
                dist[(k, l)] = abs(u[k, a]) ** 2 * abs(u[k, b]) ** 2
            else:
                amp = u[k, a] * u[l, b] + u[l, a] * u[k, b]
                coh[(k, l)] = abs(amp) ** 2
                dist[(k, l)] = (abs(u[k, a]) ** 2 * abs(u[l, b]) ** 2
                                + abs(u[l, a]) ** 2 * abs(u[k, b]) ** 2)
    return coh, dist


def accepted_fraction(weights):
    """Accepted logical coincidences over two-distinct-click patterns, the
    same denominator convention as the returned-sample filter."""
    def ok(k, l):
        return (k != l
                and len([m for m in (k, l) if m in circuits.PORT_A]) == 1
                and len([m for m in (k, l) if m in circuits.PORT_B]) == 1)
    num = sum(w for key, w in weights.items() if ok(*key))
    den = sum(w for key, w in weights.items() if key[0] != key[1])
    return num / den


def verify_accepted_fractions(targets):
    print("\n(5) ACCEPTED-FRACTION MODEL VERSUS DATA")
    print(f"    {'setting':10s} {'measured':>9s} {'v=1':>8s} "
          f"{'v=%.2f' % V_FIT:>8s} {'v=0':>8s}")
    ideal_success = []
    for name in sorted(MEASURED_FRACTION):
        coh, dist = two_photon_distributions(targets[name])
        mix = {k: V_FIT * coh[k] + (1 - V_FIT) * dist[k] for k in coh}
        f_coh, f_mix, f_dist = (accepted_fraction(coh),
                                accepted_fraction(mix),
                                accepted_fraction(dist))
        print(f"    {name:10s} {MEASURED_FRACTION[name]:9.3f} "
              f"{f_coh:8.3f} {f_mix:8.3f} {f_dist:8.3f}")
        # unconditional coincidence-basis success given two photons injected
        ideal_success.append(sum(
            w for key, w in coh.items()
            if key[0] != key[1]
            and len([m for m in key if m in circuits.PORT_A]) == 1
            and len([m for m in key if m in circuits.PORT_B]) == 1))
    check("ideal coincidence-basis success is 1/9 for every setting",
          all(abs(p - 1 / 9) < 1e-12 for p in ideal_success),
          f"min {min(ideal_success):.6f}, max {max(ideal_success):.6f}")
    # The model orders the settings by block-B setting; the data do not.
    coh_a1b1 = accepted_fraction(two_photon_distributions(
        targets["CHSH_a1b1"])[0])
    coh_a0b0 = accepted_fraction(two_photon_distributions(
        targets["CHSH_a0b0"])[0])
    check("model predicts (a1,b1) below (a0,b0) while data invert this",
          coh_a1b1 < coh_a0b0
          and MEASURED_FRACTION["CHSH_a1b1"] > MEASURED_FRACTION["CHSH_a0b0"],
          "submitted targets do not explain the observed setting dependence")


def verify_isolation():
    print("\n(4) COMPANION ISOLATION")
    used = {p.name for p in stats.DATA.glob("*.json")}
    stray = used - ALLOWED_DATA
    check("no unexpected numerical data files in data/",
          not stray, "" if not stray else f"stray: {sorted(stray)}")
    sources = [circuits.__file__, stats.__file__]
    imports_companion = any(
        "q3" in line.lower() and "import" in line
        for path in sources
        for line in open(path, encoding="utf-8").read().splitlines())
    check("target/analysis scripts import no companion-study tables",
          not imports_companion)


def main():
    print("Phase B verification: submitted targets, ideal algebra, "
          "headline scores, isolation")
    targets = chsh_targets()
    verify_target_identity(targets)
    verify_algebra(targets)
    verify_scores()
    verify_accepted_fractions(targets)
    verify_isolation()
    print()
    if failures:
        print(f"VERIFICATION FAILED: {len(failures)} check(s) did not pass")
        for f in failures:
            print(f"  - {f}")
        return 1
    print("VERIFICATION PASSED: all checks reproduce the manuscript values")
    return 0


if __name__ == "__main__":
    sys.exit(main())

